The ALPS project release 2.0: Open source software for strongly correlated systems

We present release 2.0 of the ALPS (Algorithms and Libraries for Physics Simulations) project, an open source software project to develop libraries and application programs for the simulation of strongly correlated quantum lattice models such as quantum magnets, lattice bosons, and strongly correlated fermion systems. The code development is centered on common XML and HDF5 data formats, libraries to simplify and speed up code development, common evaluation and plotting tools, and simulation programs. The programs enable non-experts to start carrying out serial or parallel numerical simulations by providing basic implementations of the important algorithms for quantum lattice models: classical and quantum Monte Carlo (QMC) using non-local updates, extended ensemble simulations, exact and full diagonalization (ED), the density matrix renormalization group (DMRG) both in a static version and a dynamic time-evolving block decimation (TEBD) code, and quantum Monte Carlo solvers for dynamical mean field theory (DMFT). The ALPS libraries provide a powerful framework for programers to develop their own applications, which, for instance, greatly simplify the steps of porting a serial code onto a parallel, distributed memory machine. Major changes in release 2.0 include the use of HDF5 for binary data, evaluation tools in Python, support for the Windows operating system, the use of CMake as build system and binary installation packages for Mac OS X and Windows, and integration with the VisTrails workflow provenance tool. The software is available from our web server at http://alps.comp-phys.org/.

==> anc/291afe8abedfc9c7303b6b5fa832309a.vtl <==
<vtlink database="vistrails" host="alps.comp-phys.org" port="3306" vtid="15" execute="True" showSpreadsheetOnly="True" forceDB="False" vtcontent="PHZpc3RyYWlsIGlkPSIiIG5hbWU9IiIgdmVyc2lvbj0iMS4wLjIiPjxhY3Rpb24gZGF0ZT0iMjAxMS0wNS0wMiAxNTowMzoyMiIgaWQ9IjEiIHByZXZJZD0iMCIgc2Vzc2lvbj0iIiB1c2VyPSJ2dHNlcnZlciI+PGFkZCBpZD0iMCIgb2JqZWN0SWQ9IjE3ODMiIHBhcmVudE9iaklkPSIiIHBhcmVudE9ialR5cGU9IiIgd2hhdD0ibW9kdWxlIj48bW9kdWxlIGNhY2hlPSIxIiBpZD0iMTc4MyIgbmFtZT0iTG9hZEFscHNNZWFzdXJlbWVudHMiIG5hbWVzcGFjZT0iRGF0YVNldHxMb2FkIiBwYWNrYWdlPSJvcmcuY29tcC1waHlzLmFscHMiIHZlcnNpb249IjIuMC4wIiAvPjwvYWRkPjxhZGQgaWQ9IjEiIG9iamVjdElkPSIzMTIiIHBhcmVudE9iaklkPSIxNzgzIiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9ImFubm90YXRpb24iPjxhbm5vdGF0aW9uIGlkPSIzMTIiIGtleT0iX19kZXNjX18iIHZhbHVlPSJMb2FkIEJpbmRlciBDdW11bGFudCIgLz48L2FkZD48YWRkIGlkPSIyIiBvYmplY3RJZD0iMTQ2MiIgcGFyZW50T2JqSWQ9IjE3ODMiIHBhcmVudE9ialR5cGU9Im1vZHVsZSIgd2hhdD0iZnVuY3Rpb24iPjxmdW5jdGlvbiBpZD0iMTQ2MiIgbmFtZT0iTWVhc3VyZW1lbnRzIiBwb3M9IjAiIC8+PC9hZGQ+PGFkZCBpZD0iMyIgb2JqZWN0SWQ9IjE0ODgiIHBhcmVudE9iaklkPSIxNDYyIiBwYXJlbnRPYmpUeXBlPSJmdW5jdGlvbiIgd2hhdD0icGFyYW1ldGVyIj48cGFyYW1ldGVyIGFsaWFzPSIiIGlkPSIxNDg4IiBuYW1lPSImbHQ7bm8gZGVzY3JpcHRpb24mZ3Q7IiBwb3M9IjAiIHR5cGU9ImVkdS51dGFoLnNjaS52aXN0cmFpbHMuYmFzaWM6TGlzdCIgdmFsPSJbJmFwb3M7QmluZGVyIEN1bXVsYW50JmFwb3M7XSIgLz48L2FkZD48YWRkIGlkPSI0IiBvYmplY3RJZD0iMjIzMCIgcGFyZW50T2JqSWQ9IjE3ODMiIHBhcmVudE9ialR5cGU9Im1vZHVsZSIgd2hhdD0ibG9jYXRpb24iPjxsb2NhdGlvbiBpZD0iMjIzMCIgeD0iMTc1LjQwMzg2Mzk2NiIgeT0iLTYuMDg3ODAyODU5ODEiIC8+PC9hZGQ+PGFkZCBpZD0iNSIgb2JqZWN0SWQ9IjE3OTAiIHBhcmVudE9iaklkPSIiIHBhcmVudE9ialR5cGU9IiIgd2hhdD0ibW9kdWxlIj48bW9kdWxlIGNhY2hlPSIxIiBpZD0iMTc5MCIgbmFtZT0iR2V0UmVzdWx0RmlsZXMiIG5hbWVzcGFjZT0iVG9vbHMiIHBhY2thZ2U9Im9yZy5jb21wLXBoeXMuYWxwcyIgdmVyc2lvbj0iMi4wLjAiIC8+PC9hZGQ+PGFkZCBpZD0iNiIgb2JqZWN0SWQ9IjE1NjMiIHBhcmVudE9iaklkPSIxNzkwIiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9ImZ1bmN0aW9uIj48ZnVuY3Rpb24gaWQ9IjE1NjMiIG5hbWU9InByZWZpeCIgcG9zPSIwIiAvPjwvYWRkPjxhZGQgaWQ9IjciIG9iamVjdElkPSIxNjAxIiBwYXJlbnRPYmpJZD0iMTU2MyIgcGFyZW50T2JqVHlwZT0iZnVuY3Rpb24iIHdoYXQ9InBhcmFtZXRlciI+PHBhcmFtZXRlciBhbGlhcz0iIiBpZD0iMTYwMSIgbmFtZT0iJmx0O25vIGRlc2NyaXB0aW9uJmd0OyIgcG9zPSIwIiB0eXBlPSJlZHUudXRhaC5zY2kudmlzdHJhaWxzLmJhc2ljOlN0cmluZyIgdmFsPSJwYXJtN2IiIC8+PC9hZGQ+PGFkZCBpZD0iOCIgb2JqZWN0SWQ9IjIwNzkiIHBhcmVudE9iaklkPSIxNzkwIiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9ImxvY2F0aW9uIj48bG9jYXRpb24gaWQ9IjIwNzkiIHg9IjE0OS4xMTY3NTQwODMiIHk9IjEwMC4yNjAwNjM0MDQiIC8+PC9hZGQ+PGFkZCBpZD0iOSIgb2JqZWN0SWQ9IjE3OTIiIHBhcmVudE9iaklkPSIiIHBhcmVudE9ialR5cGU9IiIgd2hhdD0ibW9kdWxlIj48bW9kdWxlIGNhY2hlPSIxIiBpZD0iMTc5MiIgbmFtZT0iTGVnZW5kIiBuYW1lc3BhY2U9IkRhdGFTZXR8UGxvdCIgcGFja2FnZT0ib3JnLmNvbXAtcGh5cy5hbHBzIiB2ZXJzaW9uPSIyLjAuMCIgLz48L2FkZD48YWRkIGlkPSIxMCIgb2JqZWN0SWQ9IjIyMTciIHBhcmVudE9iaklkPSIxNzkyIiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9ImxvY2F0aW9uIj48bG9jYXRpb24gaWQ9IjIyMTciIHg9IjM1My4xNDE4MzA3NDciIHk9Ii0zMjQuMzU5NDM1MDY0IiAvPjwvYWRkPjxhZGQgaWQ9IjExIiBvYmplY3RJZD0iMTc5NiIgcGFyZW50T2JqSWQ9IiIgcGFyZW50T2JqVHlwZT0iIiB3aGF0PSJtb2R1bGUiPjxtb2R1bGUgY2FjaGU9IjEiIGlkPSIxNzk2IiBuYW1lPSJQcmVwYXJlUGxvdCIgbmFtZXNwYWNlPSJEYXRhU2V0fFBsb3QiIHBhY2thZ2U9Im9yZy5jb21wLXBoeXMuYWxwcyIgdmVyc2lvbj0iMi4wLjAiIC8+PC9hZGQ+PGFkZCBpZD0iMTIiIG9iamVjdElkPSIxNDY5IiBwYXJlbnRPYmpJZD0iMTc5NiIgcGFyZW50T2JqVHlwZT0ibW9kdWxlIiB3aGF0PSJmdW5jdGlvbiI+PGZ1bmN0aW9uIGlkPSIxNDY5IiBuYW1lPSJ0aXRsZSIgcG9zPSIwIiAvPjwvYWRkPjxhZGQgaWQ9IjEzIiBvYmplY3RJZD0iMTQ5NSIgcGFyZW50T2JqSWQ9IjE0NjkiIHBhcmVudE9ialR5cGU9ImZ1bmN0aW9uIiB3aGF0PSJwYXJhbWV0ZXIiPjxwYXJhbWV0ZXIgYWxpYXM9IiIgaWQ9IjE0OTUiIG5hbWU9IiZsdDtubyBkZXNjcmlwdGlvbiZndDsiIHBvcz0iMCIgdHlwZT0iZWR1LnV0YWguc2NpLnZpc3RyYWlscy5iYXNpYzpTdHJpbmciIHZhbD0iQ2xhc3NpY2FsIElzaW5nIG1vZGVsIiAvPjwvYWRkPjxhZGQgaWQ9IjE0IiBvYmplY3RJZD0iMjIxOCIgcGFyZW50T2JqSWQ9IjE3OTYiIHBhcmVudE9ialR5cGU9Im1vZHVsZSIgd2hhdD0ibG9jYXRpb24iPjxsb2NhdGlvbiBpZD0iMjIxOCIgeD0iMTgxLjMzMTM4NzA2OCIgeT0iLTMxOC42Mjg4ODAwOSIgLz48L2FkZD48YWRkIGlkPSIxNSIgb2JqZWN0SWQ9IjE4MDIiIHBhcmVudE9iaklkPSIiIHBhcmVudE9ialR5cGU9IiIgd2hhdD0ibW9kdWxlIj48bW9kdWxlIGNhY2hlPSIxIiBpZD0iMTgwMiIgbmFtZT0iVHJhbnNmb3JtRWFjaERhdGFTZXQiIG5hbWVzcGFjZT0iRGF0YVNldHxFdmFsdWF0ZSIgcGFja2FnZT0ib3JnLmNvbXAtcGh5cy5hbHBzIiB2ZXJzaW9uPSIyLjAuMCIgLz48L2FkZD48YWRkIGlkPSIxNiIgb2JqZWN0SWQ9IjI5IiBwYXJlbnRPYmpJZD0iMTgwMiIgcGFyZW50T2JqVHlwZT0ibW9kdWxlIiB3aGF0PSJwb3J0U3BlYyI+PHBvcnRTcGVjIGRlZmF1bHRzPSIiIGlkPSIyOSIgbGFiZWxzPSIiIG5hbWU9IlRjIiBvcHRpb25hbD0iMCIgc2lnc3RyaW5nPSIoZWR1LnV0YWguc2NpLnZpc3RyYWlscy5iYXNpYzpGbG9hdCkiIHNvcnRLZXk9IjAiIHR5cGU9ImlucHV0IiAvPjwvYWRkPjxhZGQgaWQ9IjE3IiBvYmplY3RJZD0iMzAiIHBhcmVudE9iaklkPSIxODAyIiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9InBvcnRTcGVjIj48cG9ydFNwZWMgZGVmYXVsdHM9IiIgaWQ9IjMwIiBsYWJlbHM9IiIgbmFtZT0iYSIgb3B0aW9uYWw9IjAiIHNpZ3N0cmluZz0iKGVkdS51dGFoLnNjaS52aXN0cmFpbHMuYmFzaWM6RmxvYXQpIiBzb3J0S2V5PSIxIiB0eXBlPSJpbnB1dCIgLz48L2FkZD48YWRkIGlkPSIxOCIgb2JqZWN0SWQ9IjE0NzIiIHBhcmVudE9iaklkPSIxODAyIiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9ImZ1bmN0aW9uIj48ZnVuY3Rpb24gaWQ9IjE0NzIiIG5hbWU9InNvdXJjZSIgcG9zPSIwIiAvPjwvYWRkPjxhZGQgaWQ9IjE5IiBvYmplY3RJZD0iMTQ5OCIgcGFyZW50T2JqSWQ9IjE0NzIiIHBhcmVudE9ialR5cGU9ImZ1bmN0aW9uIiB3aGF0PSJwYXJhbWV0ZXIiPjxwYXJhbWV0ZXIgYWxpYXM9IiIgaWQ9IjE0OTgiIG5hbWU9IiZsdDtubyBkZXNjcmlwdGlvbiZndDsiIHBvcz0iMCIgdHlwZT0iZWR1LnV0YWguc2NpLnZpc3RyYWlscy5iYXNpYzpTdHJpbmciIHZhbD0iVGMlM0RzZWxmLmdldElucHV0RnJvbVBvcnQlMjglMjdUYyUyNyUyOSUwQWElM0RzZWxmLmdldElucHV0RnJvbVBvcnQlMjglMjdhJTI3JTI5JTBBeCUyMC0lM0QlMjBUYyUwQXglMjAlM0QlMjB4L1RjJTBBbCUyMCUzRCUyMHByb3BzJTVCJTI3TCUyNyU1RCUwQXglMjAlM0QlMjB4JTIwJTJBJTIwcG93JTI4ZmxvYXQlMjhsJTI5JTJDYSUyOSUwQSIgLz48L2FkZD48YWRkIGlkPSIyMCIgb2JqZWN0SWQ9IjIyMTkiIHBhcmVudE9iaklkPSIxODAyIiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9ImxvY2F0aW9uIj48bG9jYXRpb24gaWQ9IjIyMTkiIHg9IjE2Mi42NjI3ODcyNjkiIHk9Ii0yMTIuMTU3NTc4NzYyIiAvPjwvYWRkPjxhZGQgaWQ9IjIxIiBvYmplY3RJZD0iMTgwMyIgcGFyZW50T2JqSWQ9IiIgcGFyZW50T2JqVHlwZT0iIiB3aGF0PSJtb2R1bGUiPjxtb2R1bGUgY2FjaGU9IjEiIGlkPSIxODAzIiBuYW1lPSJBeGlzIiBuYW1lc3BhY2U9IkRhdGFTZXR8UGxvdCIgcGFja2FnZT0ib3JnLmNvbXAtcGh5cy5hbHBzIiB2ZXJzaW9uPSIyLjAuMCIgLz48L2FkZD48YWRkIGlkPSIyMiIgb2JqZWN0SWQ9IjE0NzMiIHBhcmVudE9iaklkPSIxODAzIiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9ImZ1bmN0aW9uIj48ZnVuY3Rpb24gaWQ9IjE0NzMiIG5hbWU9ImxhYmVsIiBwb3M9IjAiIC8+PC9hZGQ+PGFkZCBpZD0iMjMiIG9iamVjdElkPSIxNDk5IiBwYXJlbnRPYmpJZD0iMTQ3MyIgcGFyZW50T2JqVHlwZT0iZnVuY3Rpb24iIHdoYXQ9InBhcmFtZXRlciI+PHBhcmFtZXRlciBhbGlhcz0iIiBpZD0iMTQ5OSIgbmFtZT0iJmx0O25vIGRlc2NyaXB0aW9uJmd0OyIgcG9zPSIwIiB0eXBlPSJlZHUudXRhaC5zY2kudmlzdHJhaWxzLmJhc2ljOlN0cmluZyIgdmFsPSJCaW5kZXIgQ3VtdWxhbnQgVTQgJGckIiAvPjwvYWRkPjxhZGQgaWQ9IjI0IiBvYmplY3RJZD0iMjIyMCIgcGFyZW50T2JqSWQ9IjE4MDMiIHBhcmVudE9ialR5cGU9Im1vZHVsZSIgd2hhdD0ibG9jYXRpb24iPjxsb2NhdGlvbiBpZD0iMjIyMCIgeD0iNDk5Ljg5NjI5NDEwNyIgeT0iLTMyNi44NzY4NTY4NDciIC8+PC9hZGQ+PGFkZCBpZD0iMjUiIG9iamVjdElkPSIxODA2IiBwYXJlbnRPYmpJZD0iIiBwYXJlbnRPYmpUeXBlPSIiIHdoYXQ9Im1vZHVsZSI+PG1vZHVsZSBjYWNoZT0iMSIgaWQ9IjE4MDYiIG5hbWU9IkNvbGxlY3REYXRhU2V0cyIgbmFtZXNwYWNlPSJEYXRhU2V0fExvYWQiIHBhY2thZ2U9Im9yZy5jb21wLXBoeXMuYWxwcyIgdmVyc2lvbj0iMi4wLjAiIC8+PC9hZGQ+PGFkZCBpZD0iMjYiIG9iamVjdElkPSIxNDgwIiBwYXJlbnRPYmpJZD0iMTgwNiIgcGFyZW50T2JqVHlwZT0ibW9kdWxlIiB3aGF0PSJmdW5jdGlvbiI+PGZ1bmN0aW9uIGlkPSIxNDgwIiBuYW1lPSJmb3ItZWFjaCIgcG9zPSIyIiAvPjwvYWRkPjxhZGQgaWQ9IjI3IiBvYmplY3RJZD0iMTUwNiIgcGFyZW50T2JqSWQ9IjE0ODAiIHBhcmVudE9ialR5cGU9ImZ1bmN0aW9uIiB3aGF0PSJwYXJhbWV0ZXIiPjxwYXJhbWV0ZXIgYWxpYXM9IiIgaWQ9IjE1MDYiIG5hbWU9IiZsdDtubyBkZXNjcmlwdGlvbiZndDsiIHBvcz0iMCIgdHlwZT0iZWR1LnV0YWguc2NpLnZpc3RyYWlscy5iYXNpYzpMaXN0IiB2YWw9IlsmYXBvcztMJmFwb3M7XSIgLz48L2FkZD48YWRkIGlkPSIyOCIgb2JqZWN0SWQ9IjE0NzkiIHBhcmVudE9iaklkPSIxODA2IiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9ImZ1bmN0aW9uIj48ZnVuY3Rpb24gaWQ9IjE0NzkiIG5hbWU9InkiIHBvcz0iMSIgLz48L2FkZD48YWRkIGlkPSIyOSIgb2JqZWN0SWQ9IjE1MDUiIHBhcmVudE9iaklkPSIxNDc5IiBwYXJlbnRPYmpUeXBlPSJmdW5jdGlvbiIgd2hhdD0icGFyYW1ldGVyIj48cGFyYW1ldGVyIGFsaWFzPSIiIGlkPSIxNTA1IiBuYW1lPSImbHQ7bm8gZGVzY3JpcHRpb24mZ3Q7IiBwb3M9IjAiIHR5cGU9ImVkdS51dGFoLnNjaS52aXN0cmFpbHMuYmFzaWM6U3RyaW5nIiB2YWw9IkJpbmRlciBDdW11bGFudCIgLz48L2FkZD48YWRkIGlkPSIzMCIgb2JqZWN0SWQ9IjE0NzgiIHBhcmVudE9iaklkPSIxODA2IiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9ImZ1bmN0aW9uIj48ZnVuY3Rpb24gaWQ9IjE0NzgiIG5hbWU9IngiIHBvcz0iMCIgLz48L2FkZD48YWRkIGlkPSIzMSIgb2JqZWN0SWQ9IjE1MDQiIHBhcmVudE9iaklkPSIxNDc4IiBwYXJlbnRPYmpUeXBlPSJmdW5jdGlvbiIgd2hhdD0icGFyYW1ldGVyIj48cGFyYW1ldGVyIGFsaWFzPSIiIGlkPSIxNTA0IiBuYW1lPSImbHQ7bm8gZGVzY3JpcHRpb24mZ3Q7IiBwb3M9IjAiIHR5cGU9ImVkdS51dGFoLnNjaS52aXN0cmFpbHMuYmFzaWM6U3RyaW5nIiB2YWw9IlQiIC8+PC9hZGQ+PGFkZCBpZD0iMzIiIG9iamVjdElkPSIyMjIxIiBwYXJlbnRPYmpJZD0iMTgwNiIgcGFyZW50T2JqVHlwZT0ibW9kdWxlIiB3aGF0PSJsb2NhdGlvbiI+PGxvY2F0aW9uIGlkPSIyMjIxIiB4PSIxNjUuMDU0NDUxNzI1IiB5PSItMTExLjA5OTM3NzQxNSIgLz48L2FkZD48YWRkIGlkPSIzMyIgb2JqZWN0SWQ9IjE4MTIiIHBhcmVudE9iaklkPSIiIHBhcmVudE9ialR5cGU9IiIgd2hhdD0ibW9kdWxlIj48bW9kdWxlIGNhY2hlPSIxIiBpZD0iMTgxMiIgbmFtZT0iRmxvYXQiIG5hbWVzcGFjZT0iIiBwYWNrYWdlPSJlZHUudXRhaC5zY2kudmlzdHJhaWxzLmJhc2ljIiB2ZXJzaW9uPSIxLjYiIC8+PC9hZGQ+PGFkZCBpZD0iMzQiIG9iamVjdElkPSIzMTgiIHBhcmVudE9iaklkPSIxODEyIiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9ImFubm90YXRpb24iPjxhbm5vdGF0aW9uIGlkPSIzMTgiIGtleT0iX19kZXNjX18iIHZhbHVlPSJUYyIgLz48L2FkZD48YWRkIGlkPSIzNSIgb2JqZWN0SWQ9IjE0ODgiIHBhcmVudE9iaklkPSIxODEyIiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9ImZ1bmN0aW9uIj48ZnVuY3Rpb24gaWQ9IjE0ODgiIG5hbWU9InZhbHVlIiBwb3M9IjAiIC8+PC9hZGQ+PGFkZCBpZD0iMzYiIG9iamVjdElkPSIxNTE0IiBwYXJlbnRPYmpJZD0iMTQ4OCIgcGFyZW50T2JqVHlwZT0iZnVuY3Rpb24iIHdoYXQ9InBhcmFtZXRlciI+PHBhcmFtZXRlciBhbGlhcz0iIiBpZD0iMTUxNCIgbmFtZT0iJmx0O25vIGRlc2NyaXB0aW9uJmd0OyIgcG9zPSIwIiB0eXBlPSJlZHUudXRhaC5zY2kudmlzdHJhaWxzLmJhc2ljOkZsb2F0IiB2YWw9IjIuMjY5IiAvPjwvYWRkPjxhZGQgaWQ9IjM3IiBvYmplY3RJZD0iMjIyMyIgcGFyZW50T2JqSWQ9IjE4MTIiIHBhcmVudE9ialR5cGU9Im1vZHVsZSIgd2hhdD0ibG9jYXRpb24iPjxsb2NhdGlvbiBpZD0iMjIyMyIgeD0iLTE5MS40ODE2MDU2NDgiIHk9Ii0xMDkuNzYyNjgyMTc3IiAvPjwvYWRkPjxhZGQgaWQ9IjM4IiBvYmplY3RJZD0iMTgxMyIgcGFyZW50T2JqSWQ9IiIgcGFyZW50T2JqVHlwZT0iIiB3aGF0PSJtb2R1bGUiPjxtb2R1bGUgY2FjaGU9IjEiIGlkPSIxODEzIiBuYW1lPSJGbG9hdCIgbmFtZXNwYWNlPSIiIHBhY2thZ2U9ImVkdS51dGFoLnNjaS52aXN0cmFpbHMuYmFzaWMiIHZlcnNpb249IjEuNiIgLz48L2FkZD48YWRkIGlkPSIzOSIgb2JqZWN0SWQ9IjMxOSIgcGFyZW50T2JqSWQ9IjE4MTMiIHBhcmVudE9ialR5cGU9Im1vZHVsZSIgd2hhdD0iYW5ub3RhdGlvbiI+PGFubm90YXRpb24gaWQ9IjMxOSIga2V5PSJfX2Rlc2NfXyIgdmFsdWU9ImEiIC8+PC9hZGQ+PGFkZCBpZD0iNDAiIG9iamVjdElkPSIxNDg5IiBwYXJlbnRPYmpJZD0iMTgxMyIgcGFyZW50T2JqVHlwZT0ibW9kdWxlIiB3aGF0PSJmdW5jdGlvbiI+PGZ1bmN0aW9uIGlkPSIxNDg5IiBuYW1lPSJ2YWx1ZSIgcG9zPSIwIiAvPjwvYWRkPjxhZGQgaWQ9IjQxIiBvYmplY3RJZD0iMTU5NCIgcGFyZW50T2JqSWQ9IjE0ODkiIHBhcmVudE9ialR5cGU9ImZ1bmN0aW9uIiB3aGF0PSJwYXJhbWV0ZXIiPjxwYXJhbWV0ZXIgYWxpYXM9IiIgaWQ9IjE1OTQiIG5hbWU9IiZsdDtubyBkZXNjcmlwdGlvbiZndDsiIHBvcz0iMCIgdHlwZT0iZWR1LnV0YWguc2NpLnZpc3RyYWlscy5iYXNpYzpGbG9hdCIgdmFsPSIxLjAiIC8+PC9hZGQ+PGFkZCBpZD0iNDIiIG9iamVjdElkPSIyMjI0IiBwYXJlbnRPYmpJZD0iMTgxMyIgcGFyZW50T2JqVHlwZT0ibW9kdWxlIiB3aGF0PSJsb2NhdGlvbiI+PGxvY2F0aW9uIGlkPSIyMjI0IiB4PSItNjguMDM0NDE4Mzg3OSIgeT0iLTExMC43MzY1MjQ1NzciIC8+PC9hZGQ+PGFkZCBpZD0iNDMiIG9iamVjdElkPSIxOTAxIiBwYXJlbnRPYmpJZD0iIiBwYXJlbnRPYmpUeXBlPSIiIHdoYXQ9Im1vZHVsZSI+PG1vZHVsZSBjYWNoZT0iMSIgaWQ9IjE5MDEiIG5hbWU9Ik1wbEZpZ3VyZSIgbmFtZXNwYWNlPSIiIHBhY2thZ2U9ImVkdS51dGFoLnNjaS52aXN0cmFpbHMubWF0cGxvdGxpYiIgdmVyc2lvbj0iMC45LjAiIC8+PC9hZGQ+PGFkZCBpZD0iNDQiIG9iamVjdElkPSIyMjI4IiBwYXJlbnRPYmpJZD0iMTkwMSIgcGFyZW50T2JqVHlwZT0ibW9kdWxlIiB3aGF0PSJsb2NhdGlvbiI+PGxvY2F0aW9uIGlkPSIyMjI4IiB4PSIxNzEuMDE1MzUzNjExIiB5PSItNDk4LjQyMjAzMTMxMSIgLz48L2FkZD48YWRkIGlkPSI0NSIgb2JqZWN0SWQ9IjE5MDIiIHBhcmVudE9iaklkPSIiIHBhcmVudE9ialR5cGU9IiIgd2hhdD0ibW9kdWxlIj48bW9kdWxlIGNhY2hlPSIxIiBpZD0iMTkwMiIgbmFtZT0iTXBsRmlndXJlQ2VsbCIgbmFtZXNwYWNlPSIiIHBhY2thZ2U9ImVkdS51dGFoLnNjaS52aXN0cmFpbHMubWF0cGxvdGxpYiIgdmVyc2lvbj0iMC45LjAiIC8+PC9hZGQ+PGFkZCBpZD0iNDYiIG9iamVjdElkPSIyMjI2IiBwYXJlbnRPYmpJZD0iMTkwMiIgcGFyZW50T2JqVHlwZT0ibW9kdWxlIiB3aGF0PSJsb2NhdGlvbiI+PGxvY2F0aW9uIGlkPSIyMjI2IiB4PSIxNDUuOTg2NjY2ODc2IiB5PSItNTg3LjczMTY4NTc1OCIgLz48L2FkZD48YWRkIGlkPSI0NyIgb2JqZWN0SWQ9IjE5MDMiIHBhcmVudE9iaklkPSIiIHBhcmVudE9ialR5cGU9IiIgd2hhdD0ibW9kdWxlIj48bW9kdWxlIGNhY2hlPSIxIiBpZD0iMTkwMyIgbmFtZT0iTXBsWFlQbG90IiBuYW1lc3BhY2U9IkRhdGFTZXR8UGxvdCIgcGFja2FnZT0ib3JnLmNvbXAtcGh5cy5hbHBzIiB2ZXJzaW9uPSIyLjAuMCIgLz48L2FkZD48YWRkIGlkPSI0OCIgb2JqZWN0SWQ9IjIyMjkiIHBhcmVudE9iaklkPSIxOTAzIiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9ImxvY2F0aW9uIj48bG9jYXRpb24gaWQ9IjIyMjkiIHg9IjE3Ni4xNjgzMjA1MzUiIHk9Ii00MTIuNjgwNTc4NDA0IiAvPjwvYWRkPjxhZGQgaWQ9IjQ5IiBvYmplY3RJZD0iMTkyNCIgcGFyZW50T2JqSWQ9IiIgcGFyZW50T2JqVHlwZT0iIiB3aGF0PSJtb2R1bGUiPjxtb2R1bGUgY2FjaGU9IjEiIGlkPSIxOTI0IiBuYW1lPSJIVFRQRmlsZSIgbmFtZXNwYWNlPSIiIHBhY2thZ2U9ImVkdS51dGFoLnNjaS52aXN0cmFpbHMuaHR0cCIgdmVyc2lvbj0iMC45LjAiIC8+PC9hZGQ+PGFkZCBpZD0iNTAiIG9iamVjdElkPSIxNTYyIiBwYXJlbnRPYmpJZD0iMTkyNCIgcGFyZW50T2JqVHlwZT0ibW9kdWxlIiB3aGF0PSJmdW5jdGlvbiI+PGZ1bmN0aW9uIGlkPSIxNTYyIiBuYW1lPSJ1cmwiIHBvcz0iMCIgLz48L2FkZD48YWRkIGlkPSI1MSIgb2JqZWN0SWQ9IjE1OTkiIHBhcmVudE9iaklkPSIxNTYyIiBwYXJlbnRPYmpUeXBlPSJmdW5jdGlvbiIgd2hhdD0icGFyYW1ldGVyIj48cGFyYW1ldGVyIGFsaWFzPSIiIGlkPSIxNTk5IiBuYW1lPSImbHQ7bm8gZGVzY3JpcHRpb24mZ3Q7IiBwb3M9IjAiIHR5cGU9ImVkdS51dGFoLnNjaS52aXN0cmFpbHMuYmFzaWM6U3RyaW5nIiB2YWw9Imh0dHA6Ly9hcmNoaXZlLmNvbXAtcGh5cy5vcmcvcGh5cy5ldGh6LmNoL2JhdWVyYi9FeGVjdXRhYmxlUGFwZXIvcGFybTdiLnppcCIgLz48L2FkZD48YWRkIGlkPSI1MiIgb2JqZWN0SWQ9IjIyNTQiIHBhcmVudE9iaklkPSIxOTI0IiBwYXJlbnRPYmpUeXBlPSJtb2R1bGUiIHdoYXQ9ImxvY2F0aW9uIj48bG9jYXRpb24gaWQ9IjIyNTQiIHg9IjE1NC4zNTAyMjgwMDEiIHk9IjMwNi44NDA4MTQ3MDEiIC8+PC9hZGQ+PGFkZCBpZD0iNTMiIG9iamVjdElkPSIxOTI1IiBwYXJlbnRPYmpJZD0iIiBwYXJlbnRPYmpUeXBlPSIiIHdoYXQ9Im1vZHVsZSI+PG1vZHVsZSBjYWNoZT0iMSIgaWQ9IjE5MjUiIG5hbWU9IlVuemlwRGlyZWN0b3J5IiBuYW1lc3BhY2U9IlRvb2xzIiBwYWNrYWdlPSJvcmcuY29tcC1waHlzLmFscHMiIHZlcnNpb249IjIuMC4wIiAvPjwvYWRkPjxhZGQgaWQ9IjU0IiBvYmplY3RJZD0iMjI1MyIgcGFyZW50T2JqSWQ9IjE5MjUiIHBhcmVudE9ialR5cGU9Im1vZHVsZSIgd2hhdD0ibG9jYXRpb24iPjxsb2NhdGlvbiBpZD0iMjI1MyIgeD0iMTQzLjE5MjM4MDE5NCIgeT0iMTk4Ljk4MTYxOTIzIiAvPjwvYWRkPjxhZGQgaWQ9IjU1IiBvYmplY3RJZD0iMjkzMCIgcGFyZW50T2JqSWQ9IiIgcGFyZW50T2JqVHlwZT0iIiB3aGF0PSJjb25uZWN0aW9uIj48Y29ubmVjdGlvbiBpZD0iMjkzMCIgLz48L2FkZD48YWRkIGlkPSI1NiIgb2JqZWN0SWQ9IjU4NjEiIHBhcmVudE9iaklkPSIyOTMwIiBwYXJlbnRPYmpUeXBlPSJjb25uZWN0aW9uIiB3aGF0PSJwb3J0Ij48cG9ydCBpZD0iNTg2MSIgbW9kdWxlSWQ9IjE3ODMiIG1vZHVsZU5hbWU9IkxvYWRBbHBzTWVhc3VyZW1lbnRzIiBuYW1lPSJSZXN1bHRGaWxlcyIgc2lnbmF0dXJlPSIob3JnLmNvbXAtcGh5cy5hbHBzOlJlc3VsdEZpbGVzOkRhdGFTZXQpIiB0eXBlPSJkZXN0aW5hdGlvbiIgLz48L2FkZD48YWRkIGlkPSI1NyIgb2JqZWN0SWQ9IjU4NjAiIHBhcmVudE9iaklkPSIyOTMwIiBwYXJlbnRPYmpUeXBlPSJjb25uZWN0aW9uIiB3aGF0PSJwb3J0Ij48cG9ydCBpZD0iNTg2MCIgbW9kdWxlSWQ9IjE3OTAiIG1vZHVsZU5hbWU9IkdldFJlc3VsdEZpbGVzIiBuYW1lPSJyZXN1bHRmaWxlcyIgc2lnbmF0dXJlPSIob3JnLmNvbXAtcGh5cy5hbHBzOlJlc3VsdEZpbGVzOkRhdGFTZXQpIiB0eXBlPSJzb3VyY2UiIC8+PC9hZGQ+PGFkZCBpZD0iNTgiIG9iamVjdElkPSIyOTQ1IiBwYXJlbnRPYmpJZD0iIiBwYXJlbnRPYmpUeXBlPSIiIHdoYXQ9ImNvbm5lY3Rpb24iPjxjb25uZWN0aW9uIGlkPSIyOTQ1IiAvPjwvYWRkPjxhZGQgaWQ9IjU5IiBvYmplY3RJZD0iNTg5MSIgcGFyZW50T2JqSWQ9IjI5NDUiIHBhcmVudE9ialR5cGU9ImNvbm5lY3Rpb24iIHdoYXQ9InBvcnQiPjxwb3J0IGlkPSI1ODkxIiBtb2R1bGVJZD0iMTc5NiIgbW9kdWxlTmFtZT0iUHJlcGFyZVBsb3QiIG5hbWU9ImxlZ2VuZCIgc2lnbmF0dXJlPSIob3JnLmNvbXAtcGh5cy5hbHBzOkxlZ2VuZDpEYXRhU2V0fFBsb3QpIiB0eXBlPSJkZXN0aW5hdGlvbiIgLz48L2FkZD48YWRkIGlkPSI2MCIgb2JqZWN0SWQ9IjU4OTAiIHBhcmVudE9iaklkPSIyOTQ1IiBwYXJlbnRPYmpUeXBlPSJjb25uZWN0aW9uIiB3aGF0PSJwb3J0Ij48cG9ydCBpZD0iNTg5MCIgbW9kdWxlSWQ9IjE3OTIiIG1vZHVsZU5hbWU9IkxlZ2VuZCIgbmFtZT0ib3V0cHV0IiBzaWduYXR1cmU9IihvcmcuY29tcC1waHlzLmFscHM6TGVnZW5kOkRhdGFTZXR8UGxvdCkiIHR5cGU9InNvdXJjZSIgLz48L2FkZD48YWRkIGlkPSI2MSIgb2JqZWN0SWQ9IjI5NjEiIHBhcmVudE9iaklkPSIiIHBhcmVudE9ialR5cGU9IiIgd2hhdD0iY29ubmVjdGlvbiI+PGNvbm5lY3Rpb24gaWQ9IjI5NjEiIC8+PC9hZGQ+PGFkZCBpZD0iNjIiIG9iamVjdElkPSI1OTIzIiBwYXJlbnRPYmpJZD0iMjk2MSIgcGFyZW50T2JqVHlwZT0iY29ubmVjdGlvbiIgd2hhdD0icG9ydCI+PHBvcnQgaWQ9IjU5MjMiIG1vZHVsZUlkPSIxNzk2IiBtb2R1bGVOYW1lPSJQcmVwYXJlUGxvdCIgbmFtZT0iZGF0YSIgc2lnbmF0dXJlPSIob3JnLmNvbXAtcGh5cy5hbHBzOkRhdGFTZXRzOkRhdGFTZXQpIiB0eXBlPSJkZXN0aW5hdGlvbiIgLz48L2FkZD48YWRkIGlkPSI2MyIgb2JqZWN0SWQ9IjU5MjIiIHBhcmVudE9iaklkPSIyOTYxIiBwYXJlbnRPYmpUeXBlPSJjb25uZWN0aW9uIiB3aGF0PSJwb3J0Ij48cG9ydCBpZD0iNTkyMiIgbW9kdWxlSWQ9IjE4MDIiIG1vZHVsZU5hbWU9IlRyYW5zZm9ybUVhY2hEYXRhU2V0IiBuYW1lPSJvdXRwdXQiIHNpZ25hdHVyZT0iKG9yZy5jb21wLXBoeXMuYWxwczpEYXRhU2V0czpEYXRhU2V0KSIgdHlwZT0ic291cmNlIiAvPjwvYWRkPjxhZGQgaWQ9IjY0IiBvYmplY3RJZD0iMjk2NSIgcGFyZW50T2JqSWQ9IiIgcGFyZW50T2JqVHlwZT0iIiB3aGF0PSJjb25uZWN0aW9uIj48Y29ubmVjdGlvbiBpZD0iMjk2NSIgLz48L2FkZD48YWRkIGlkPSI2NSIgb2JqZWN0SWQ9IjU5MzEiIHBhcmVudE9iaklkPSIyOTY1IiBwYXJlbnRPYmpUeXBlPSJjb25uZWN0aW9uIiB3aGF0PSJwb3J0Ij48cG9ydCBpZD0iNTkzMSIgbW9kdWxlSWQ9IjE3OTYiIG1vZHVsZU5hbWU9IlByZXBhcmVQbG90IiBuYW1lPSJ5YXhpcyIgc2lnbmF0dXJlPSIob3JnLmNvbXAtcGh5cy5hbHBzOkF4aXM6RGF0YVNldHxQbG90KSIgdHlwZT0iZGVzdGluYXRpb24iIC8+PC9hZGQ+PGFkZCBpZD0iNjYiIG9iamVjdElkPSI1OTMwIiBwYXJlbnRPYmpJZD0iMjk2NSIgcGFyZW50T2JqVHlwZT0iY29ubmVjdGlvbiIgd2hhdD0icG9ydCI+PHBvcnQgaWQ9IjU5MzAiIG1vZHVsZUlkPSIxODAzIiBtb2R1bGVOYW1lPSJBeGlzIiBuYW1lPSJvdXRwdXQiIHNpZ25hdHVyZT0iKG9yZy5jb21wLXBoeXMuYWxwczpBeGlzOkRhdGFTZXR8UGxvdCkiIHR5cGU9InNvdXJjZSIgLz48L2FkZD48YWRkIGlkPSI2NyIgb2JqZWN0SWQ9IjI5NjkiIHBhcmVudE9iaklkPSIiIHBhcmVudE9ialR5cGU9IiIgd2hhdD0iY29ubmVjdGlvbiI+PGNvbm5lY3Rpb24gaWQ9IjI5NjkiIC8+PC9hZGQ+PGFkZCBpZD0iNjgiIG9iamVjdElkPSI1OTM5IiBwYXJlbnRPYmpJZD0iMjk2OSIgcGFyZW50T2JqVHlwZT0iY29ubmVjdGlvbiIgd2hhdD0icG9ydCI+PHBvcnQgaWQ9IjU5MzkiIG1vZHVsZUlkPSIxODAyIiBtb2R1bGVOYW1lPSJUcmFuc2Zvcm1FYWNoRGF0YVNldCIgbmFtZT0iaW5wdXQiIHNpZ25hdHVyZT0iKG9yZy5jb21wLXBoeXMuYWxwczpEYXRhU2V0czpEYXRhU2V0KSIgdHlwZT0iZGVzdGluYXRpb24iIC8+PC9hZGQ+PGFkZCBpZD0iNjkiIG9iamVjdElkPSI1OTM4IiBwYXJlbnRPYmpJZD0iMjk2OSIgcGFyZW50T2JqVHlwZT0iY29ubmVjdGlvbiIgd2hhdD0icG9ydCI+PHBvcnQgaWQ9IjU5MzgiIG1vZHVsZUlkPSIxODA2IiBtb2R1bGVOYW1lPSJDb2xsZWN0RGF0YVNldHMiIG5hbWU9Im91dHB1dCIgc2lnbmF0dXJlPSIob3JnLmNvbXAtcGh5cy5hbHBzOkRhdGFTZXRzOkRhdGFTZXQpIiB0eXBlPSJzb3VyY2UiIC8+PC9hZGQ+PGFkZCBpZD0iNzAiIG9iamVjdElkPSIyOTcwIiBwYXJlbnRPYmpJZD0iIiBwYXJlbnRPYmpUeXBlPSIiIHdoYXQ9ImNvbm5lY3Rpb24iPjxjb25uZWN0aW9uIGlkPSIyOTcwIiAvPjwvYWRkPjxhZGQgaWQ9IjcxIiBvYmplY3RJZD0iNTk0MSIgcGFyZW50T2JqSWQ9IjI5NzAiIHBhcmVudE9ialR5cGU9ImNvbm5lY3Rpb24iIHdoYXQ9InBvcnQiPjxwb3J0IGlkPSI1OTQxIiBtb2R1bGVJZD0iMTgwNiIgbW9kdWxlTmFtZT0iQ29sbGVjdERhdGFTZXRzIiBuYW1lPSJpbnB1dCIgc2lnbmF0dXJlPSIob3JnLmNvbXAtcGh5cy5hbHBzOkRhdGFTZXRzOkRhdGFTZXQpIiB0eXBlPSJkZXN0aW5hdGlvbiIgLz48L2FkZD48YWRkIGlkPSI3MiIgb2JqZWN0SWQ9IjU5NDAiIHBhcmVudE9iaklkPSIyOTcwIiBwYXJlbnRPYmpUeXBlPSJjb25uZWN0aW9uIiB3aGF0PSJwb3J0Ij48cG9ydCBpZD0iNTk0MCIgbW9kdWxlSWQ9IjE3ODMiIG1vZHVsZU5hbWU9IkxvYWRBbHBzTWVhc3VyZW1lbnRzIiBuYW1lPSJkYXRhIiBzaWduYXR1cmU9IihvcmcuY29tcC1waHlzLmFscHM6RGF0YVNldHM6RGF0YVNldCkiIHR5cGU9InNvdXJjZSIgLz48L2FkZD48YWRkIGlkPSI3MyIgb2JqZWN0SWQ9IjI5ODIiIHBhcmVudE9iaklkPSIiIHBhcmVudE9ialR5cGU9IiIgd2hhdD0iY29ubmVjdGlvbiI+PGNvbm5lY3Rpb24gaWQ9IjI5ODIiIC8+PC9hZGQ+PGFkZCBpZD0iNzQiIG9iamVjdElkPSI1OTY1IiBwYXJlbnRPYmpJZD0iMjk4MiIgcGFyZW50T2JqVHlwZT0iY29ubmVjdGlvbiIgd2hhdD0icG9ydCI+PHBvcnQgaWQ9IjU5NjUiIG1vZHVsZUlkPSIxODAyIiBtb2R1bGVOYW1lPSJUcmFuc2Zvcm1FYWNoRGF0YVNldCIgbmFtZT0iVGMiIHNpZ25hdHVyZT0iKGVkdS51dGFoLnNjaS52aXN0cmFpbHMuYmFzaWM6RmxvYXQpIiB0eXBlPSJkZXN0aW5hdGlvbiIgLz48L2FkZD48YWRkIGlkPSI3NSIgb2JqZWN0SWQ9IjU5NjQiIHBhcmVudE9iaklkPSIyOTgyIiBwYXJlbnRPYmpUeXBlPSJjb25uZWN0aW9uIiB3aGF0PSJwb3J0Ij48cG9ydCBpZD0iNTk2NCIgbW9kdWxlSWQ9IjE4MTIiIG1vZHVsZU5hbWU9IkZsb2F0IiBuYW1lPSJ2YWx1ZSIgc2lnbmF0dXJlPSIoZWR1LnV0YWguc2NpLnZpc3RyYWlscy5iYXNpYzpGbG9hdCkiIHR5cGU9InNvdXJjZSIgLz48L2FkZD48YWRkIGlkPSI3NiIgb2JqZWN0SWQ9IjI5ODUiIHBhcmVudE9iaklkPSIiIHBhcmVudE9ialR5cGU9IiIgd2hhdD0iY29ubmVjdGlvbiI+PGNvbm5lY3Rpb24gaWQ9IjI5ODUiIC8+PC9hZGQ+PGFkZCBpZD0iNzciIG9iamVjdElkPSI1OTcxIiBwYXJlbnRPYmpJZD0iMjk4NSIgcGFyZW50T2JqVHlwZT0iY29ubmVjdGlvbiIgd2hhdD0icG9ydCI+PHBvcnQgaWQ9IjU5NzEiIG1vZHVsZUlkPSIxODAyIiBtb2R1bGVOYW1lPSJUcmFuc2Zvcm1FYWNoRGF0YVNldCIgbmFtZT0iYSIgc2lnbmF0dXJlPSIoZWR1LnV0YWguc2NpLnZpc3RyYWlscy5iYXNpYzpGbG9hdCkiIHR5cGU9ImRlc3RpbmF0aW9uIiAvPjwvYWRkPjxhZGQgaWQ9Ijc4IiBvYmplY3RJZD0iNTk3MCIgcGFyZW50T2JqSWQ9IjI5ODUiIHBhcmVudE9ialR5cGU9ImNvbm5lY3Rpb24iIHdoYXQ9InBvcnQiPjxwb3J0IGlkPSI1OTcwIiBtb2R1bGVJZD0iMTgxMyIgbW9kdWxlTmFtZT0iRmxvYXQiIG5hbWU9InZhbHVlIiBzaWduYXR1cmU9IihlZHUudXRhaC5zY2kudmlzdHJhaWxzLmJhc2ljOkZsb2F0KSIgdHlwZT0ic291cmNlIiAvPjwvYWRkPjxhZGQgaWQ9Ijc5IiBvYmplY3RJZD0iMzE2OSIgcGFyZW50T2JqSWQ9IiIgcGFyZW50T2JqVHlwZT0iIiB3aGF0PSJjb25uZWN0aW9uIj48Y29ubmVjdGlvbiBpZD0iMzE2OSIgLz48L2FkZD48YWRkIGlkPSI4MCIgb2JqZWN0SWQ9IjYzMzgiIHBhcmVudE9iaklkPSIzMTY5IiBwYXJlbnRPYmpUeXBlPSJjb25uZWN0aW9uIiB3aGF0PSJwb3J0Ij48cG9ydCBpZD0iNjMzOCIgbW9kdWxlSWQ9IjE5MDIiIG1vZHVsZU5hbWU9Ik1wbEZpZ3VyZUNlbGwiIG5hbWU9IkZpZ3VyZU1hbmFnZXIiIHNpZ25hdHVyZT0iKGVkdS51dGFoLnNjaS52aXN0cmFpbHMubWF0cGxvdGxpYjpNcGxGaWd1cmVNYW5hZ2VyKSIgdHlwZT0iZGVzdGluYXRpb24iIC8+PC9hZGQ+PGFkZCBpZD0iODEiIG9iamVjdElkPSI2MzM5IiBwYXJlbnRPYmpJZD0iMzE2OSIgcGFyZW50T2JqVHlwZT0iY29ubmVjdGlvbiIgd2hhdD0icG9ydCI+PHBvcnQgaWQ9IjYzMzkiIG1vZHVsZUlkPSIxOTAxIiBtb2R1bGVOYW1lPSJNcGxGaWd1cmUiIG5hbWU9IkZpZ3VyZU1hbmFnZXIiIHNpZ25hdHVyZT0iKGVkdS51dGFoLnNjaS52aXN0cmFpbHMubWF0cGxvdGxpYjpNcGxGaWd1cmVNYW5hZ2VyKSIgdHlwZT0ic291cmNlIiAvPjwvYWRkPjxhZGQgaWQ9IjgyIiBvYmplY3RJZD0iMzE3MCIgcGFyZW50T2JqSWQ9IiIgcGFyZW50T2JqVHlwZT0iIiB3aGF0PSJjb25uZWN0aW9uIj48Y29ubmVjdGlvbiBpZD0iMzE3MCIgLz48L2FkZD48YWRkIGlkPSI4MyIgb2JqZWN0SWQ9IjYzNDAiIHBhcmVudE9iaklkPSIzMTcwIiBwYXJlbnRPYmpUeXBlPSJjb25uZWN0aW9uIiB3aGF0PSJwb3J0Ij48cG9ydCBpZD0iNjM0MCIgbW9kdWxlSWQ9IjE5MDMiIG1vZHVsZU5hbWU9Ik1wbFhZUGxvdCIgbmFtZT0idW51c2VkIiBzaWduYXR1cmU9IihlZHUudXRhaC5zY2kudmlzdHJhaWxzLmJhc2ljOlN0cmluZykiIHR5cGU9InNvdXJjZSIgLz48L2FkZD48YWRkIGlkPSI4NCIgb2JqZWN0SWQ9IjYzNDEiIHBhcmVudE9iaklkPSIzMTcwIiBwYXJlbnRPYmpUeXBlPSJjb25uZWN0aW9uIiB3aGF0PSJwb3J0Ij48cG9ydCBpZD0iNjM0MSIgbW9kdWxlSWQ9IjE5MDEiIG1vZHVsZU5hbWU9Ik1wbEZpZ3VyZSIgbmFtZT0iU2NyaXB0IiBzaWduYXR1cmU9IihlZHUudXRhaC5zY2kudmlzdHJhaWxzLmJhc2ljOlN0cmluZykiIHR5cGU9ImRlc3RpbmF0aW9uIiAvPjwvYWRkPjxhZGQgaWQ9Ijg1IiBvYmplY3RJZD0iMzE3MSIgcGFyZW50T2JqSWQ9IiIgcGFyZW50T2JqVHlwZT0iIiB3aGF0PSJjb25uZWN0aW9uIj48Y29ubmVjdGlvbiBpZD0iMzE3MSIgLz48L2FkZD48YWRkIGlkPSI4NiIgb2JqZWN0SWQ9IjYzNDMiIHBhcmVudE9iaklkPSIzMTcxIiBwYXJlbnRPYmpUeXBlPSJjb25uZWN0aW9uIiB3aGF0PSJwb3J0Ij48cG9ydCBpZD0iNjM0MyIgbW9kdWxlSWQ9IjE5MDMiIG1vZHVsZU5hbWU9Ik1wbFhZUGxvdCIgbmFtZT0icGxvdCIgc2lnbmF0dXJlPSIob3JnLmNvbXAtcGh5cy5hbHBzOlByZXBhcmVQbG90OkRhdGFTZXR8UGxvdCkiIHR5cGU9ImRlc3RpbmF0aW9uIiAvPjwvYWRkPjxhZGQgaWQ9Ijg3IiBvYmplY3RJZD0iNjM0MiIgcGFyZW50T2JqSWQ9IjMxNzEiIHBhcmVudE9ialR5cGU9ImNvbm5lY3Rpb24iIHdoYXQ9InBvcnQiPjxwb3J0IGlkPSI2MzQyIiBtb2R1bGVJZD0iMTc5NiIgbW9kdWxlTmFtZT0iUHJlcGFyZVBsb3QiIG5hbWU9Im91dHB1dCIgc2lnbmF0dXJlPSIob3JnLmNvbXAtcGh5cy5hbHBzOlByZXBhcmVQbG90OkRhdGFTZXR8UGxvdCkiIHR5cGU9InNvdXJjZSIgLz48L2FkZD48YWRkIGlkPSI4OCIgb2JqZWN0SWQ9IjMyMDMiIHBhcmVudE9iaklkPSIiIHBhcmVudE9ialR5cGU9IiIgd2hhdD0iY29ubmVjdGlvbiI+PGNvbm5lY3Rpb24gaWQ9IjMyMDMiIC8+PC9hZGQ+PGFkZCBpZD0iODkiIG9iamVjdElkPSI2NDA3IiBwYXJlbnRPYmpJZD0iMzIwMyIgcGFyZW50T2JqVHlwZT0iY29ubmVjdGlvbiIgd2hhdD0icG9ydCI+PHBvcnQgaWQ9IjY0MDciIG1vZHVsZUlkPSIxOTI1IiBtb2R1bGVOYW1lPSJVbnppcERpcmVjdG9yeSIgbmFtZT0iemlwZmlsZSIgc2lnbmF0dXJlPSIoZWR1LnV0YWguc2NpLnZpc3RyYWlscy5iYXNpYzpGaWxlKSIgdHlwZT0iZGVzdGluYXRpb24iIC8+PC9hZGQ+PGFkZCBpZD0iOTAiIG9iamVjdElkPSI2NDA2IiBwYXJlbnRPYmpJZD0iMzIwMyIgcGFyZW50T2JqVHlwZT0iY29ubmVjdGlvbiIgd2hhdD0icG9ydCI+PHBvcnQgaWQ9IjY0MDYiIG1vZHVsZUlkPSIxOTI0IiBtb2R1bGVOYW1lPSJIVFRQRmlsZSIgbmFtZT0iZmlsZSIgc2lnbmF0dXJlPSIoZWR1LnV0YWguc2NpLnZpc3RyYWlscy5iYXNpYzpGaWxlKSIgdHlwZT0ic291cmNlIiAvPjwvYWRkPjxhZGQgaWQ9IjkxIiBvYmplY3RJZD0iMzIwNCIgcGFyZW50T2JqSWQ9IiIgcGFyZW50T2JqVHlwZT0iIiB3aGF0PSJjb25uZWN0aW9uIj48Y29ubmVjdGlvbiBpZD0iMzIwNCIgLz48L2FkZD48YWRkIGlkPSI5MiIgb2JqZWN0SWQ9IjY0MDkiIHBhcmVudE9iaklkPSIzMjA0IiBwYXJlbnRPYmpUeXBlPSJjb25uZWN0aW9uIiB3aGF0PSJwb3J0Ij48cG9ydCBpZD0iNjQwOSIgbW9kdWxlSWQ9IjE3OTAiIG1vZHVsZU5hbWU9IkdldFJlc3VsdEZpbGVzIiBuYW1lPSJkaXIiIHNpZ25hdHVyZT0iKGVkdS51dGFoLnNjaS52aXN0cmFpbHMuYmFzaWM6RGlyZWN0b3J5KSIgdHlwZT0iZGVzdGluYXRpb24iIC8+PC9hZGQ+PGFkZCBpZD0iOTMiIG9iamVjdElkPSI2NDA4IiBwYXJlbnRPYmpJZD0iMzIwNCIgcGFyZW50T2JqVHlwZT0iY29ubmVjdGlvbiIgd2hhdD0icG9ydCI+PHBvcnQgaWQ9IjY0MDgiIG1vZHVsZUlkPSIxOTI1IiBtb2R1bGVOYW1lPSJVbnppcERpcmVjdG9yeSIgbmFtZT0ib3V0cHV0X2RpciIgc2lnbmF0dXJlPSIoZWR1LnV0YWguc2NpLnZpc3RyYWlscy5iYXNpYzpEaXJlY3RvcnkpIiB0eXBlPSJzb3VyY2UiIC8+PC9hZGQ+PC9hY3Rpb24+PGFjdGlvbkFubm90YXRpb24gYWN0aW9uSWQ9IjEiIGRhdGU9IjIwMTEtMDUtMDIgMTU6MDM6MjIiIGlkPSIwIiBrZXk9Il9fdGFnX18iIHVzZXI9InZ0c2VydmVyIiB2YWx1ZT0iSW1wb3J0ZWQgd29ya2Zsb3ciIC8+PC92aXN0cmFpbD4=" />

==> anc/577d23d03ef2d80432809613e7f083ac.vtl <==
<vtlink database="vistrails" host="alps.ethz.ch" port="3306" vtid="10" execute="True" showSpreadsheetOnly="True" forceDB="False" version="172" tag="" vtcontent="UEsDBBQAAAAIAGx4oj7JbMifcqABAGVUDwAIABUAdmlzdHJhaWxVVAkAA5yrvk2cq75NVXgEAOoDIQDs/XuPHDeSLwz//36KhjA4mAFW6eSd7LN6AY2tmZEhj72WdubBXiCUpZLcz5a6evsyloDz4R/mpbIyIjKTZJJVrQXOnD0eu8ZiksFg3OMX//yPq7v7283V7uLq/bMnrH5ycb35tH325O7h7t325v7ql6vd1f3V9u7JxT+2t3dX+2v/L1V1xZ9cfP60u767/Hx39ezJr/f3N5fffPPbb79Vv4lqf/vxG17X7Jv/54dXr9/9uv20eXp1fXe/uX639X/q7uryrv3x1f7d5r5dcPTHD7u5a1c5/FP1+e79k////+/i4p8375o/cvF+c+/3yGtWP2XsaW0uGL/k4lLZJ/0xzJOLm9vtP162/6CfXNxt77rN+//h4W57++zJ/e3+y/a2XbVZ9/379k9KK8STi/0v/+/23X3zhw33f/hmc7u9vv/xl/+3+WX0j2++3GybH377dXP/7Mnml2az7f76VZt1jz9evNv4c/v9dHtsV766vt/eXm92fxtoe6D/61/3v/1ws/tpt7/vfrq72bzzv3+3ud/cbe//T/c/+N/+a/PR/+ypVb3bf7p5evPrl7tqs7sZXxj3F+Yv9pv+rN/4w9JjS3Bsg48NCdGdfHzingi7/lKPFDj80h26WfdzeycVF9rpmjv/y5dnT55KLisnjZWMWU036/+m/VCQC/Ql7ynMmr8ZuIDXYS549+vm+uO2/cOqts4Tfvtbf37L/GL73fsDOawgBHKEQJ/27x9220jatF/wtHnKhBSeFFrXRsuWOMzUopLSKiZrN6JNt9+pzbsabp7DzVu8+eb68zbPD5sXppLOGcuc7TZv/S/c1sY4y+I2z+DmBdh8czS0ecqaiZsX/eaVkFXttOO6EQPt5rmumJI1lyqS8hxuXsLNc7J5m7t5eaC8f0HKKr931u3dH6Ri3Pn3JHTc3gXcuxrv3TJCeJVNeNXvnfu917X0W5c94T2vV7XVWgk3zTUhicCf1vyC6UtmLhvmbCWCdiOJoO1IIjSHmxIJ77e77X1PHyHdWEhaTZ6RZrEEGU4EPqBqIIXBcovK5/CVbyIoU6untb2ozaXil82xm0+3XHggzIgsYlldciHZeMdcpu54YIzun5GSbNfrFOKLf2x2D/4Q//L3V0AhPr+52V11RL2LVYh1pQMK0R+Mw4Phu4ZHXcH87ZIN8zttK2e9UOZc8Jb5tVcArLY1t1BkxunC4/16i0h1hFT8eL8q6YINMAx4s2DcBb/bX19vkTl0/K1bvVlt8RaMGn9dEREE99NtYPThfis3+9v74yaaf+qI0izX3Vl3o/Lwj39tWe6V38f29tXm/v6qMV07PmzY0P/D3dXH6839w63/5feU1y77P3T477s/PLm4bzd3t3+4fbcNnVrDU+NHlXlqNj41I4dud/zD3gumw5l3BxKsPfX77d391TWSfLHsbDxHXzB2yc1lY/20iqM+srNxI3ZWQcOOW6HGWq576IOW4+SdU/384eEaEnpz68l0P3yuofbhp4vN7mpz17yKq8PHOpr+r939/77eX3jKvLu9ummW+18f7/+3/9be/9v1gXDb9w/Vw/3m1+ru3dXIOfplc3f17vKl9x4++q9eeJ70G12jJRtZoS54fcnVpTIH7+lI3DFteVBDMuEA5xLnacKJSNCPfnkDlid3FVr+eHPTy1uwvCu9vFskTmHlLi55r9zlSPgLFxb+49fS2jzH18IbQ+H4WphEZ2DUj1j/WtqPFXstr+9vr64/9o/l3W7jafBus3u7a4X8qrdzEEzC/19PaidHb0ckCSbhTYAxqaWpgfmNPQfwQy6p24+dSDCtM98PDr2oL+ueuEyOqNs6CikOPW+c6ZF3owQkrynu0KverfRmfcU0597Qa3TPl9YD9waebjxNE+VWcq3g5oFbaSXZvMx16NXBrVSy4rV0ljMu+82byinlatZ6/TlKR1/Wh2DNOFZTh7XOiDhM1iDawbQBMkpgOQ5/WUGc9gufGwXEK8c1U7xWneX+VNe20tqb7daaLL4HgayRAG+jWiG+HzuVtYMWvFCEHsxQgszYk5N+a+0U+gTWzAU+ASwLtF6sI5KoQuVl3UcO1EjyKJGoQg1UoRIIHi6xYOcTwbgMJdp87jRKVNdZgRnuLutDwN6MbM42ShMMzIylo1AwYtiEbkfS0WD/yUwY9WnSsfmCFwDCmEpLZZTkrAu6Ka0q71fWWrh6WjiSvcOAoYNa32ALywiq99P23nzhsPfa8tpo0+1dez3lnFVcqoZpYvYOA4YOxMitJQFDWefunfX5A1PVnNXcE9n1dHcVE9oIoadjndE6yV7yniu5Gj36NJXkBLhVDgPwjNj+bMK3+Hi7f7iJDSYd4u+CVcI17Kid6ChjFfNKynkx1LL9OtIM8cJeJYlRIFXYsDwciXIv3kSx0NqUrvAfkHlByWRPS/VxieY9DBzDk8Js0LMV+NnzoEE3qIiBQw6/HKhy0AOvjiJ/OQwF3eGTK6qSsRGgqNanExW75P3dsvHlMnC7dvl2FbeAkt6EKxlF7ZZbuEn/fRh5kAJLZrSlxJBit+AxpmiYhkHFb/e7nV+pSV6/3t7fHe55/3B/83AfDCse/tjhb1KCqYq7Gp0dS4Pss4N4qmlkwfjsb24313cf9reffrrd32xvu2KK7vxX11nHz4mqHv0Mc9lWIrR+0dgJE4kJc9aIsJExwGHO2ZDMJ881ZHin87wPpqWpeW2N7lQe41UTRBfCCZ2j8rwpwC/rPiyqRzUlelxSIsMugLTAQ+VWwpgzSWsAh35Ncske3HfvrNc1V6pNPTfmgHSVEMIy5RqVEjTy/N4Z3LuCeyfJCZlpXLdfaPauRGWFt3elFf3WdVULpY1T9aqg0jiVcMgJ2xHP2zo1laBhKgF6diR+TF3gnFRCSb+uQMRuHA5Vh3DoyII2NkzczfX1/v7ICU08/r+2/ubfvh0d7u3bdpsP/sP/evPxdvN+O2kGCmuA1mMC25k6KyQhWv9mvD6+7+z1QW5drw94kIVBbntCMueY3355sbh8nPVNFgU2PZPEL6abTiO2gutjCy17fb2OKOHLNHDj5DapM5W2cWi7SlL4lrs+eKUkVrOeMNDway12VK2Tt3HH4PqEMLnrw1canS4ME0bAGyVhGhqlSds4eqok/Ja7PniqBm8/gzAwxkyi2HkxbL8+fKokEJ+9PniqGRFysjB8o4TTBVk6RWG4GrpoGq9vKcPMG04znwCPlUYmQydYTO13sd4FAq1Sea5G75TUZNNNp7CLq9E7JUnE3PXVOqKE2NHV8J0KLNl1nuR1NXynAu88e33wTnUxye5qtygZJwRv0jtl9TrBu8jlDKpREvnU1BVOIjbjcH1s2GWvD16pxo9o/WUy+DwFZhNN/ey0jUOLV+CdZ68PXikpls4gjFm0GCcM0jQuh1o0dfWjDzu3/kqDd/EV8XqR2BN3mUQTDh6pIYZRSpHkzBf44heCBwgoaC4WTaMJyyv5AHLxC9kHUOte0zLXIEWKJbqODozPrI8UKeb17PWhIl2TVZlZGLxREnqZiOwkPSdRLy6/7jIFVKSkOlbTbF0SsQVUpCS8mb0+VKTYDlh/mbC3kSnax5S5cahIFVFIuevD0FE5Lhdm0Q6dMHPTuBzmj0k3k6EMkyp0BdSlxHbMqtgWTtbrDPXFdwpbpojBOGGPJlEdNi4RbplgxlSiw/oN8oXgAUJEh4qUeL30TpMPoBa/kH0A+F6JBUmXTz6AWfxC9gHsIoeuZHuYjSGPyWZGG2DvJCO7zl4fRpDKRTMU1KvEtLOZelXBMBKxNrLXB+/VltPbCupVEm+wmXpVQeuXeGLZ64NXasvpbQVTMkTt2cyQhoJPlUj43PU1eKq2XMhEwzdKREymQaP54vLr5KKGz5NoI5sZhtHQ+iXKInt98EoJtETGZaLnSeRiXrbEaeicEo89e33wSm2xbIzT8HmSZIbLy685AzUpqfDJXh+8UoLnsZ4whi/KlQmxlfT8jVjc9wRZUu062GxPvhA8QMCug9308XJ3UX7BZnUSg5kI8aQRPTnYm0x0u/iF4AFCRIcuakSxTeoBYB0S+ULuAWAZUkzyN/kAy9nT7AOIRQ5dx/awHokYdxO2YxLb2+WnOiEJkomul7+QS3SkXUlOPz9lACuTiOWRfQJkBZMG7PycASxRIiZC7glghVK8A7LI+A65q0RJZVoHqDqJRA2z14cPt5z1AcuSYvr1kyQCLE4iy6+8TPhKSdB9YtNpxIaeKpG92eu7dUQJXKasYUmS4qQfS2ft3H+AwQ9gyuR/AAJY6YK0AS+URMImAm0JjO6Xl4vLr2F0v6hafPUTQiVtz/BxkmeUm+nwXzDLXwgdYFFV+OXtOqm4THQHeZy0uegsWS5rhl4p6UXJ/gCEtyPKbv0jgmVJiuPnySewBNO2LuAH8DvK/wDsso0HKwzTBj5WYgFkFfj45fXi8ut4HRYlMUXSVllhNr8+1KSKZJVy14duaqkwnqxhZVJM6dASrvDMN5bLk2Y3D740vTLUoiTmm9DtNvMB2AxP+GaqGT5Vd8DSJNoPHz5EQHvA4iQqJvkE8EPyISC0HOlayD8EeMETqASh9QOVf/4LqKG+RBGXrGGtEieePJdZ1UqyhtVKnIgeiAyw7nZh8dIE1kDwEIHbhdVLcLn1tIc1S0yRrrSsTJlfH5UukWqO3PVhJUSpTJxfOLkGIl3qi+UqiAypjyqXiLWd0J898wH4ZkknEJ+AKEt9UrB4iZP21PAhAk8KYT+TBjg+gW2efAj4bEkPb/4hwAsmPTDh9YNSH6PRlEi7+FVRvyqxq7KqOvz6MPtK5GX2+vDxlqoa8QvbxYUn9p30cuVyxeG6y0S47xE1e0l7hqVL8QWkeM/DuJAa1izJeNkbBfvertdhG3x3dXez23x5ef3H2/1vd42YGGG/v9nvdwmg7yY0BaVWyGfGtysn9FYStkW75Ge/ENOVbnCBhjEZT5kVlfepNdfamdA+JSR/qiEZIv+Au/vT7bZZaXIMzevEMTRRFwCkmiRmoJxwF5NgsOQRZer+6r75YxFQWH5fGhIce1AyyQQetnYzh8bLTgWF9S8Pm+v7h08Xf9le3W2vf9nefrwgCMiTBDDwZWAZEr6Y4MtQPSxhVSvHpbJK9S/DE7fybo2qndXBl2HhRaWa+aGX4QYQtf3m/XPP4D9sN3cPt9tPfs27ySfS/ItFnwgKquKAgZzoZUq8iW5Ik6srzRjntW3HMLQySjXwgtIoy50I7BMW+cnkkHLgJuwAWP1m+/n+2+1ud1rVAEsLHeH/YAB+ZCcOR8N4Nwrg3YyAbppxYBe7/ceLD1djhTy9UxRZxro5vNUgg3Twx081V92cEil4/1aNrivmvHUqlzHp/DZhFwFb0wU97A9B4rWrLX8d9b6THnK4oUUD9yjOD6Bw3XpHULjmrGNMuJ8azru792v/qb3P2dEii4K9+bMpWHj+1MhpIJ3tuacW41O3jAag8MBLffakO/y68y6C38FDw1AEWxPkmGe0kEJCVaaS9LfDDaWTXAJGQxRvqP1qcA760Y7b3Ycoqt/d3G437+9+3W7vL8cLJfIcxg8i3k0mAVQSzx2pUYICCVzooDosOyirA+mbx9o8sU0CK4YlAeeSwZRd0Gwf0Gs/98bvxGAsuCcGLUEs6uQEom6OyX4ymPU3oYNCX5wAdBUg/nC2L5H+kkFRNeLHSVokkkP8k0EHvx7Pwf0SOrWElhd2y8M3EbS8uplxmldMMuutLqM7bMyn3NaVUJwbzYM6CdaBG7Ym2TuvEW3o6yiySIBN4IbSFYKGCoF9LVjE/ujYGKDoInlHN+DojU8OzE4czfEKzB/jRAjE8OSoyH5NN8w8y7nQ1x2iO4mWs+hmn0m6W0h3BAE9HyvIvYAorkM4pZJkgnJP79Y8uFOCX8PjQ0MguXI2ZHkNuufP2/vv978cPbpThSIscvDxdcr4UuM5NdONN/G2dcUd04YPsTjjNY92XDFe25Cgxziwa4rnZt88D1IJA8YS2A9O4yAJXC9ryPUccj1mhoOGefshw+mNe+7Iyaf4m5kHZ1DYGXjw6YyNN+/O4uxjmN01RYnzPBfyOTAWLwXj5dQCTCE9jCrJuajSd1e3fsX97Ze1oaVhgUTWQ74+BQvOPL9IfHPvr26zTp3AeMi/Ty1bD2mZwQV7ffXpYdfuqDl0gVnYYYXjkHtPg9/R8KlzHqZCnBrlZTrk4pOwg6SJ8xwvU57Ky/zvLitHh5FOnhqqfwLaFr6NkPoXdT88wuhKO+P9WlV3+l9qV1ndWAQsKAwdUv9rEFPmRXEo/YRBqCl6LqdkShFFyMtEEf6pV5ouhjsmSZPBDqt/Otg07+DAx8TTbl43sdKftx+2fvnj0PT2144Qa88eL4lho5yMB6SJlMSDFHj++Wo6vFq6KgJ26UlS6yUn+osS5e9Q8bHb/NIMfm8lGQ/tCyXbSaZxomQ6R/6a80T5Ln73H+9+vbr4/neh40OVTx5agWsZTvzp6jou7s1g56IkeDJyoqIx51J0wUv5026/ue/vJPAoGGygpPK9APWHo33afI4zSViNCuOIqSRpgjWH+upU1K944PUz2AaqCLhr+AKCdgjr7RCuK39Urayt+0oUbupK+x+Y/98C0T8GG0oNqerLM0Rk6OtYH5PYI6d0StHHMPZokVN4VFLRMe7mj1yOdVmSAcIQOr+kpcOZB3apQe4vm5YIq48dbXsw2KUrkyEXQrbH8Nz7U/6wv77ffru53e3P4Qgy2CWsSNGMjIc9mXvyvB/wy70AYkJw07SZtp6HrIzQmqs2Orm8TeSLpwK1hW5h0As/P1y/2u9vzkJ7hpxwGvWNBrud03dDceNvt1f327efP+0itR5DjjgxUCe6t3K0ni2o9f643++2m+tDsv32ISTfUOc2qaEKX0TwEYhhynXTNMiMaayGL82gveZZeP9cMR1Szwy530UzbsEniIZXSDpLaWIaYoISUEjroYGz4GE2BP948rg7Q/M0JB3vlHlkoPfOUFIYr/ZgR70hIaksXhNB6YOi7qT9GG4omfC6TuG1Ps2TG3mOYzkUb6cQ65knZ4+Wb0hgPqTtC/ciWXPueA+DkAmSTC6U8UCQM6pe8RXxHsZRJp14fKpoF8yxprF4Sd320832tuXMi9+9+SYU6WEQBUKSCQ8FLoSlR3ogdATtsID7zL+O+pEiPRC+QpL5HQWoX6dHeiDmBe00gvvMt3ndiajPqkCnBoPIG4pUsIfpHzR4u67Ip9y4SjdYN1Yy3gd6tKq8tSdN3bYML28U9hQT9zTPDAlKR6yMSaW/oOIxRRlLaIaYxw70cFRVR9D9cg+sUgM9n88W6IGYKDIe9jzS6Bg83Ma0PEZ5fjpIB2iIjH8uZ4ZATBZJwEfkBIZrotwd4llv/vLi5x+ev3r5b8/fvPzxr5H2CMR0oZk+uOV8BXiy/L9q8SaXzwqVPUGaKXAZw/Fe//3Fi59eR1ohEKKGFr7AreZfwsn6LJpLCN4CVPoE8qTALQzne/7qzz/+/PLNX36INEgEynsTr0HRvH/ORZys52LXetPLZ4Xt6KSnLHwPQZOka0dnpq5qK/1preo6LTR3TQyO+X8ORsEgjpAhocI8gyRQAsME1s90gHRWJYhGJTAWV70vaa7JGMGEsp5a4fL4t2kWC4RE8iegI6/zKAL7L6yatFhw0saz5jv/+6ew5RJLjHg7RiKXvjBegh28lpHLfQbTRaIYPS0OyAVJEB1IQlMQp4x1RusmPtvIB8ar2hnnHZYQWgVDk/SIZ5UnH0KZaYli9GTyGNxQ+mtAMXpUKkY4IlYkjP7gekmAgvVkKlru2d06SXA/JkoeHRKEALQc4ifyxAkBN0RXXm3u76/e+WO/3+7OkjSVyE4gJVoTQ3sS5YA51KioyjLObW0av6kRBLWuDHOWWVsH4CgYAi0j8ipPEAS/jgwFOqRG0JRmwmMwoG2hpTkwFAhXxEqC11/u/IMpYBig4ZG0WzyXAmKdOLhrD1iEDvHiAMLFSVcYqsANoe6X94342v6tu+uTGwUItI5ALcOTrnLeNODftzvv5kR6bwoF84lHo4oWDtoyhYP+Cdzf7ndvP+z2v12+8j//+OHF7tDg2jpz/+79p9azHv1H/NNFXTH0I2t+5JM/OvSf5keJ/k3e/Kjav6B/2zY/avSjbn60aA3Z/Ojowqyqm79w1fxV/WfoJiEKAOk1DrNZUOd0KACyacYUtbaSs843NdpWzUBWKbUKWX8Qas+QpuA8lRPyjNHsVVoyZCYQcFMELrQ9HepJppLnLM0ZTKFSBZI1yj22SzW535yhJYMhVD5XuAXbDaGo1zdX19S6bH8pq0ogCB95PPCIq9646+1K5irhX7NSTW1p88alF3GK11a2QH2L24QYfIa0QGe9cRkiEoTMYzRBbSbGAiQw+xHqaSA5aEWCvBAfcPJ/pPtrohEJgfcYrY/IPS9LNqM/df+w5sjxrxsi+UlXuPXVHVtff93/9sPNbhKN9u4EdTgQJFCR5wOPuuaVy77TUvFKC6EamDDOeqQFKRrUU+vNGROK9EJcP0ParvPeefDrSJeTemszgfaUwvcgzmxQ+d3jQ9wxjPFHStByCQDDyg73muJn8WgodwyC/RkCBJfHiCGTFg3Gpll5M4H5lnIPNrUgIbIQY/QnM+ox0NxuGszPPb5LZcOb9u9zDx/PfgjzzxVu/XVDhnwIUJwhbAHx/RyNWoTa7GKQh/Uc8vD3ofw/gvojhf7h/QWjKhZZcFF1CQbVJZDQr6Ip4pyAysmak4MHRTUJNMadfQHD2Zq/Rga0DCpHIHyrivYhH5uyStM//AJgkoHgLYUvIGgm9o2wSlRWGMHbKpgvzRhQU2lna6+ZgsoRIfAREJc81RyqIcUIfCTHZCawWhJ0k0O+IG5VgPI61hcskFnA4Hskmp57cJbmBMcVGpRKJSDsPQKbn6uQ1TGz2CDn9C4wUMr9b0VVskWZBBr+iZ7cPidyj4MmIuWtRQkEoocVjSzmyNuSPZhA3urgSZFbTgrdgtQPytuuC/mpEK7ijGsuWvnaRt+0F8G2tsIFq78s8sqLJnVlKPZnkVdOgq5mAooiRfCgpK7C0SjyIGOlbv+HDv+dKnCRM07CUbnnFslRuN2BCmsPniBwUaS9cOu7048Vi4P4eoqinDt6q4mPvuu65rV/87IppzV9xedTb3FVwmju6hZJeHGfDoXci06bCHbAOBRyJx6wmUD/SWF+OG0CI/0+fijOoRg8sThyCQB7Upz+akNxCH4vfthwFCMGsH8Zht8jgshMYIOl3IP+qkNxGITP0Yhw3vFNKhueOxSHUPgIAXIVkXmMUBwE4iNngqdcG4ozs6G44Pag8idoAOH9hdwSzSYiQaH4CMLJI64/3Gi2Z3IsNy0eCQpcAEfYewSIosAF1FOx0OC+AlX+cKf5vmHJXuWUWCiH8HuKDiIKXkDQSuxblb2fUdU1V8o43sfiXCWEsEy5UCyO10g3F629kgETlddYN9M0WVYRkkO1V+YricVxDMXnaIIs7+DuK47F8Rpp5MIty24ICP25QQC+e9i1SESwUbn0LAxeo9g7KZt1uY2Asm8ErFmla6sMb8c8NW6hsJUS3DYjm+uAPcwhcp4hGBZZL14FqQSj76om0fcJsIp4xm/XGzM+ssanGOLZk9v2pw/dT4E3MPrjq2bgcIie53dMwvCZFEBDMRImAAHSZNAhXhJAuD5D4GzymDGkoyF+nicdCUxO4NakXMXXPSSDQ2A+v18SoMw8v1jxGM82KINDZECqg3PV0GB7/r0BsXzZTJk6gx6C4H+KolE7alkk6qGu4ZQxVTHLtXBdObAQqrKWOSVqEUjCcgTTR3DF8t59AK2DI5g+VZPY5AR8WArfQ3wch0TwJDucbSoTR1B9qiaByczTozG4yyCF7fC1rEMnPHgHua5ocaoKFKdyjhU/CUROwGKk0P0rnQPCIVgfa9sHih7crHludwM9rt6fofOEQ+Q+Q2Bz8pgv5OdzrOqJpz0BjpNyB6jDPrat9LzdtRwC+PltE787kwxuDSue3Pv2f9Puv/377m8v3m/ut02OkdVPa/W0the1uVTisokYdaEzT4fb7T86J8JvbnvX2SCekR7utrfPntzf7r8MMbiBxlzAZhtelNF5gNH912HcjfA5z7lgxOZciq8joOSPDUdgEL7OPDYEfEa51t3Gs8a7ze78UaUAXzP2tDYXjF9yfdm0ebZvtGlVOzB2C505cLZZ5myF50lwoshyWLtbbuGSFZrpwCXDTwttKfGauwVH/S0SeayPDo+g0NwHv2NsvGaTAFivRmFm3197V2jrz7odJ/a+Dn7v5bi9ZOayKRxrTtTmUw7sriPkOMwBymM5/uZ6s9t//PL26vrDfpQL/L1wF0+bXMqFcn/4PdN/OG4br6VAPrFPw4yWet594biA5zNPnV7EoYIKja33iZH2M/c+sz40kTT2SbPXB7YHacmMkR0zC8PqPmLSRPv7M8sDqUdQFSdmPM4n7Ga+YBa/EDzA8XvTy9tF+oTCPMOi737dXH8cFm2iO9vfDkGVhnd27w8kwSQq0BfTfCEiGd/tcWLDsomMHzfMNdwx1iS5E7Pa9ZvspLOV9LKJuwb3oo0TOc4q0wQfRQ18ZrD1wbKRMGPM47sFoqJ0/DjvtVz5hg4E6fyhgCzjBDWST5TiJ6Xn2yVT0/N+XwISm5iRgu5rfXqey5Ol558ux/79SSW8ARyMKXADeqJCJXgBQJZzgtwd3lbwYXZlA0JWRjf5f2FdN1HXMf9UpRdsWgeJp6GLV7KevF1t+esw08qwouYTAEXxvg7j0MXDkYzHcvEkGnnGsJrMPDbI1Vj2FRUM+KM7KJbK1pLz43jNks07YS0AU8GcoNbzif6AxMeu+vaR2lRMMK0EN93cSmNdJbgwitvA2Eq/TxTRKen2tqstfx1GdIjTyyfaNxP4XsLnrrHL+yjNI/7UMKBD/NzMUwMvF6cKHrVzpItCjFUzZrfwswiq5qFmN66nrQsLjJ8ALluBu8w2jNTJKkdnetqAq9DECcaugh67CqTFcKKbL1FI6V5IKVOpZmx8bWvbFzYZW3HBlP93QKH/vJvT5HbHezfjvZMy2Ilq08S9m0M/tK2Y92q0bkucmr0rKStlpVRCaBm3dwv3bsHeccBgolY5ce8deB/3mqCuDVPKcn7Yuqt4bQXnbYlmzNYd3Lobb50TvPd8nnH93kVlvOFjNT+wjKdiZWthhVaGR+2dQ8+4BS8Z9m5IeVYu2U2PtKQ7/qids8r07V0191eh/Q9ttChm7wzunUG640hENs+Yvv+fN86Clk44M/C7UJXy5gVz0pi4zXO4eQ4IT7LEVMJufmkkHRCywQN0DbWesytVc+N3X/dFlNo1vXXW/2Scjtu/gPsHIRVOsYvLHKAPrDSQm7XTTPuj9KPItVX+N+/C1VbP3sBRp8FkKCdFOHwCaThHp51sTEcAF8OfFAKTpDvVMQE6mQJck5C5ajbXfKCdsnfMXPFw5mrErKp2QDFaBpS6JfalmfAmk0RF+4UON9I7H1zLJtzXIcqxBpC81sLaWqlJPo0mj7sUh8SeHGc6GtDK6MQeR6Dn8Q5OlH9pjqg1P2xvP5LE0epIo1cWAR9TcYiobonhaib8iLR7Vr0+c05V1niVwNrO9x6iQHPHlZ0sUAldMn9a8wumm0tulHt7ya32PVxyo0mHS26c6cVbFhAO2ZAET+Yt60G+tWUef75+aDodjzOQM0a1Rly0gCjKliLOaVrVl3bR1h4MF141nVz++boe7bn2+zOCW2bdRPQuIm2pLnh9ye0l7y96nKUHSXo+fcujhA9zcEIZrUBpxzOuT+X5DyDNSZPQuR+A/UF8TcRlZmUYuiXB064+Ai7+8Xb/cBOVLfTro9ra1OVHmnbmA7B8lUfHAvvPfINejl8RRhdZ2aEj7XqdXPj2183V9XmCi94Ir5cvGp5zTRSF8bQoit8TDCTSUB6jMirD4mQnG5MYQAbyJ4UJPhqsD1I/5Aew3g+QjDVQbF7oWd6pXca4q7xj41QArtdvE0pKVnbARrveCQZsRDC/DJE/c8BGu+SqARt+czCWSEO7YLv5r+D/Dtg4zYANf5M6JM9y4y2sz9Ya7fekhHSW9T4U07bS/liG6wnbGm7TLKuC3FdeeOhBxPO2oReUaeu2S3ZxLlU1GWfr2tlRLeGlZyehDeOBBkO/T7cshnIJP8igkjMNw+RXyLQgtRMTAiyR/Lpne+EVmfAOB+9DpKxmvPKaTjlbLzeZ+W0GrI1c6stj1rjoMLmIC0DWBcmQsdzyLdbnNThnXsoYzVQ797m9gbrBm2gm+wQgyJpWwOV3mnsDj1C75Q8FbAtBMoGsQDCxWXUmmBjaXdC4yK1rOlI9uq7Jb0uHOLZoYRk7GQZ2kP4mZBJk018+gXUIcRdgQzK75HD0dv3HAN7xB0U6lzQABS8gKBv7OBivvSrimptauS4Dw7jhXlwqxlxg0CZzOqBEc2XjsaZpcfr1SUUlagWbuIvcSg42YL2kDan3e4M6lFM5XhKVv13/NA8iOKTen1WEpG/2PQwC9/XfX7z46XXsJSA/ndQbs6JlNex0cGCt4xs6rQrJ4OxrGF79m7+8+PmH569e/tvzNy9//Gvsdej095pzHSdD7m6vI3RYE+K93OpL1hWpGFnx2jFppTo47zV3laq9My9ESJ9pu/x2c/XEEb5yukf7xK4MnJQ0JYYz85Ptkv4WdCWkcs426cmu4sNqVdXcu/GirX5e3Kapl19G7i0MLwHAY5yY9oaFXkAIsiwojwaB+1uTE337+dMuUhQZpJ5xZBruNl89s4Ki6I/7/W67ue5l0Zvbh+ViX+bg5KKpw2Zix7VLtpg9TYmWtEJIYfvZ8E0hlHNeEAWA/P02A9o69xEMzDILjdU/iNEjmLmIm8MKTaZt9CjqKvjSoZLmNG+WW7vIDyVolZdFteZayu4upGWVaYa7OSFDagEONaJyM/MujubqFG7MqeWSCegE8MsauXQ8XooPDQcXTbDGxL5yZNLJCub++2Fzff/w6e27JiEdOjRS0CSVFryM4HvoM5mN86xM0+jkOjPJmrryUknUNQsGe+F0IypCc98DO7rTcwCKqMCn+RdLvgo4waiFskEXkZts4j2isGrK9RgTSqvGBvY3waWtvFiy2ttrIclk+fIryb2J4VWUQ3eNID7S0CSsynMzTrzLOKnKiKYvS5uDmSq01wqKGcsMD2X64EAi+lhzaT8knApCGkYQH6lk4jeDc64ifg9p6CpRG1Er3sr6prJN6IpprSyr2TKyrt+mXkn8mDY5HrJb4LQhSca9TBEpumGsXW7UJnfsmvtKkGH8+eHIAdIjmnl+Dc+PkcTn8M3u2uMVoUJsA50nhVvWFHmMGJJBcO6QpBgCnGYaEi7CwYvA/ZqLwe5YppxaYTVjwklIkoy/yaSHXceYn97dRLVwx5IinjsdX1aledwZshMhyo8kiNNwP6m3oRi8ja8EPMAfG2Id0/7VvGPX8Nhf07gBf/aA+ZDHcKGgCRo/REBn+URFdALlxbrnf2blDBGeJG01yyMChOzg4utA3YQUQLGDohgKfBlDgTk0+Ig0LPD4hoUp+qs19D8P3jWv0Sgk0g2SeXaIH8EQxv2joV37c6N4Qcmxe+1qy19Hg4mpO5Ixdq5dLp7qPaflThaI4zZkX1A3JOvcyA1B+MInHSmRwHkoClFyqBQPDDv2X4fNvgSvAu4n+Qag/8EZ9j++nvEqnhTI9qCuRxYpoOvBkdX36LN2/PlhIoHUamYxoghgxtQQsIsOQYT7SaW+Ziuof67hKv7w0OIgyCuZh68fTw5GcR6C9hIlBxvxQM2I/zoMORCoXLifZOKLNebeeecteBpAA4R0e2fSALkcaPb6Yw3b8MeGiQpRcrJOu9ry12GYgSLaCZomSSA69DMY0r20x/BMJIcGB8XszDs0cjDQayOdP/6nszwvmOwQRZMdYjnZ4b8O4wmaeBciJ9ivkXeBHjdt4z4LJGDNkD1BXIu8QyPXIiLDcz5MwBqObuKiaEpDBIaK1HB0k9QUFjknhK9RSiMUPY3NYfg/0v01kc84sh6I15B3WpvMZ5+6f1hz4HgOg/OZKCR3HoctpyX812HYgKDOTQFvx9PcsFQdEsdjoz+4Fta4hihk0lBHIevkyFGIjY/fj0mSR4UEFoSJCoJJnseCAVjtmsNgAYGvm4KDS7gIvjpu8t67/sFL6OMDKwMFHNoThjpMWWcHDhPD0cpv97udX+hwAhArXn/uMgPBGgS6fiDYGF5NpgwEQ3gXsnBBmBwKwl40Usuf4l/+/uoMdar+YNAGppUOMrcoTLq+Iq9mlZXM1oL3kFuKy4pJZa2QYiIiGg2gJy/rfuJbO1tpuOHahAH0RviC0rYDJwZ8QWMA8K4xZNjlRMYvHQ2z/UxTNWcqoY1TVuma9TiwklVOKqOaavcIOE//r2l4AgC/a4gZZHKL8tsvtCC2lTFcOSnrA5KnqFUlNXfMtOWU6QiJwygozi+bq2y+p0f3q8fXKwMvWKKSThLMy1JMASwlLmHtpaLl4BMozvFQ6BxaCBJbCI827wHWciraFJJ3bGASPv68hxA/mwYjkLEGI/AABtlw5YGf1RjvU0WNNmtEx+I4sn+9+Xi7eT+6pvFUKQuB7rB4i/bEZxaHgKSFFwe+9JrAzfS6EHEOi8ton3FmceCUYk2buziMFZejCPTqaCtR5rah60RBzjKXR+3K5ciilxglWqvOLA4BKDFRkrDVZr5gF78Q3TM5s7pbIk7IVp5eEwI2EYDLaAd7ZnU43xvzSe7qcPxLMSaE2EQUEzw6Zj+zPCq4LL08qmksRxa9JGfzRklaBI4jMHcnYdDMfAI+TnyteaMkLQSXWT1JEqwJgWBowVB0vdDM8uB10jqs3OWha7CmyGxmYWj1kyB0dOXKzPLQuiaue+7y8H2uqYCaWRjGHGham97nkls98xGz7lLBl6ZXhkPscsazz3zAwQ9kDEKf/gBCglg13n5mZTRmjVytpLZLkvhFmAqSJhnyjSMEZUDywuFDBEQwAiGgmnUi2558CBSIT7+J0CHAKyZ6MLx+ACbdfwHNik/tBJ1ZFaag6b4z3xYsGqPx1LzlUY94uZcLW7MJvm507mBmdTj4HN9k7urgwa5JOc2sK5fWjYZWmllcpVmpqQLALlrB0ShdM4svRo7WPUzY/UoE1gSUVRqTwJARcaozl4cto/FQiEEmhL2XZKJYHhPCRkbiVU8g/KeyIWxWJF8I7T/Ah7AnkPjtE9jlyftXi1/I3b9elLpJsyRmvmAWv5C7/8Ug7zo5ABu9qAmZ91Ad7KWivYy5y0MLuJgccLAbibaAZY3r8ctDX5WYpLnLQ5O31DAgvzCaNk8cgrSJhTMf0et2H3QmHWrvoE3N0SjoM+vDnk1aFJIrYBwabE6dpSwJ43AXQoRBnXoCNBucjlbMPAF4uKQoL7h8yE9yqF4+dUbAzKIwuET4Mi8k7mDBOYUwyF0ePthiIXfHzOLCE/tOeq6wPjpm+WRmd3kHCDA7LDOmMEcp4LszX1hWsNkH4IuifkKdJB9ALH8h9wByHesvSgNY1kmTHnmhZgfrNomMz14e2sDFItmOw1gSEZLR1S0zy8NYEhGSmcsL+FbXVETNLIza9vG+o0sKZ5bni8uv43A4cJNCb+UVrKBxmxTZLHd5tWiEZVylTrUf067SrNv38lXCQBIJamTaFqj2iMQcMpeHJUjx84aCV4kmV0YIq6SrROMiU8F8ZxYFr5K0TE0Aq6fRWi6a5tnLw9hROacXVh+RJouJqt60fYNXKfC+s5eH9Q3F8u1kVh3m8Ghw2enl0cy4mHqbVNtQBTRn9MjPmeX5IoHWvVG17H5OxDCTuEUt27PZy6Mx1cWYEVYhES6Pr7yfWd6se0TLVwndTyJXMq0UNNeKyJXM5WEVUvykyuBVohlQESVfafuGr5J4P7nLwwxMsZQxnnxECpDipwzMrA+eJjHjQqsH42awDil5FMTMosvvMtOThbVHZMu5q68rDQwyill2NCeyjEnbxjNgSi+/nCPNIAt8mETa5hUYoFEnycP5ZhZdLtqdSLim0XrZ3cxeHj7OYu0AaKwGsfTjB0DNLO8Wl193lbCUSBHG5irTk4UlRYqQO/8DUHGSpOX6+7TLOjN+NvHM8nKdSl6+T7X43jOdNlhORFgwd3XwMMt5hLCmiART4ueozizvFpdfd4+okiiiJiRpz7CeiJgQSTPJZr7Al78QOkDAiUUVRWXCv6iQKKLlKo3oatECShq6NPMFvWxj5VX7IvTrmNBK8gHsshWXewC3eMFruEYgXGZaSA9jRMl8IzAAMu2PnMAxSiO8QDDHFJcqfIhF0guEJ0zjZitpn1z6l0b5ZW2aNEV25gt6+QtZsT6BgGNjTNLkAwSM3twDwBcbEUBLPQCsLaJfyDwArCuK9zYw2x/wFAQCBBW27CDddr1hhGuLn/BtARAaEwChEQjwUxD0SXjQxZsYTgiGJbZL9qhYn5pxgRGzEgVCAhWWACToFOE77Gz4Cc5KbNcvNivx5fX99mPD+O2wxGXoNoHhP0kMP3wBAZwY2c/lY3Vd2ZpLXusOA4gLW0lhaydqvTwBQiC8TkXqIWLchGF7CMJFBaaVCoTXyWqLDU+4oUUn6MgLBzCTbr0jmklLcTQPYPwizzkRQCDYTr9XbIfknh2gi+GJQ1/DRACB4DtVPARYFPctoxILBN/pKYafqJoA6kq5AZnGfbv9x1OPPREIxdNvEjvYuYcGYMxyju3+1J5zHcetGnwiEJKnsGVntbfrnWg0cljbc6Tt8aXC067S9ip9NLJAKJ7UuII7zVf3pqC6B6OR3+02d/7Hze7tzp9ubP1Onxsp//T7CCr/bi7sU2Zs1Yw5dratFmogAGtTOWtqrVqQlOV9IvVfEt22XW3560j9O4JAI6Oj2VOyyNVQACOAzcdC4/cHR7rfEXCczIMDFDc8hODXbTME5MPWr35EKm9/7ehwapR4f35Y7mdT08QhUeyOp9r/9sPN7qfd/p4M477b3v+f7n8oJ4dh+a8k1R7wqKvefTeS+KlRlVPG1NIx0c0kfqqtrpxphnNLtjwNyW8U5pFI8Wzeww95HQKlfx21vDKGr3XrjcAb0TDYb7e73ashUtWPIdnuPkRx/t3N7Xbz/q55LZfjhdIEAKyM9humVlgeARSUfA6LAPQsGqTlA0FKECFeFMAibkFUQKYoaNa7nkLs7AXB8GtRcwyWjhvi+juam5itsxkOiHEqJcCpHAFUfh9yuwUqdSVWWXB/QWtxMMSuW5XSml3BbZllrQA3mm8sulMZi+ELgNX0ZGRHgQvQa8x1VIZPXCS40/wbsKe6gaehG5BIUac/gaCi7iCoRV05phmTuq1Q8O/V/2OlDLOG1Wp5XKbfJoPSMTXeHZKO7HAB3x78GwTx24vJbnxGSREJWxsEgdGGZ131BAbu+uHH7168inwCqDuC6CO40+wncNRPpZ/AX7ZXd9vrX7a3H0Mnhm1UpBQ3fBPBp2B7uHpdac2FtKotcPdvwbi6YkqxmrnAcCe/T9jeTPqbs0xWFRQYMLPIahKqVjnh2na9kcXm6q8Db9wfHNX31SROnXlwAQ+OIMfnBNN5B3V7MkCV7cpOq2jX6471/PPVHfFVX5/AV4WdPYLMFoJnXCOBzaBedptfmotrZVkoJgVbgoTD/AZ3mi+Bxakk8GgA0MXv3nzz/e9CB4fKnow8KnAhg7Y5ZmxDgg/2N1HGh/vMvw5e8Dr+tNtv7vvbCD0HhULoxPvIpr4eHI5Pm8+R5oiSywYg3Gc+9dmJqM+qUDBYoZB5Ov2DZkg/NYdbVjHJOOsg55vQGeemEkLURgu2PBDLb1Qvy6dcTSAeK3gJ298kafKGR11zA82SzWQbZiutpLa8nWrYxi6drLiqrdNChpwi2FGnCNxYniEYMkNhw523X7DzDjeUbg/BgZtfXegSdQS2E6GKnt9Ae1B8taFLjZzz1BrMkCCQjxG6hI2ThiQuXahwNSZ0qWZDl8HtQS1NJvKF9xe0kcSK0KVGapqQzdA3kaOm1clCl8ELgKhFZBxkgQvga0KXWi8/RrjT/BuQjxa61EhNU78tukB+Tk2zvrag5hWXjjHbGoZt7NJV1tR1bVQd3CdS00VrC1TInNRITdPpNvGdclNq6jj9e6D51xGvMUg/08E7mQdn/yPiNYYtS+Rc5axI5Pw4LXismU+usGErtSATNeHRVwnkIZf0rz999/zNi8g4jkGRdBJXNkWTSe5kyaR3u4e7+2DJF2wNFxOWU/Y9DDz3+u8vXvz0OtI2ge3lwpFUlylag+dOVoOn6rrtDls+LbQDJnLv2dcwqP43f3nx8w/PX738t+dvXv7410hDBfbLC0feq6HqO+c6SnZAgOtgKuI2IJgjGUAQvo2grcK7kAIXVV0zxXSL9/SlGWvLK+W4Z4h2Iu/yNt3yneQqi+EO/txU3t097Nr6Z6gd3uz3ZTOsEItAkukM8JiraC+GBhTvtitpdJfhflpX0stDxVWDRhjSEwjSgIz0yrMTQ1ePpqgw0jMIN5RuLunHasOIshYRKAMjHYe5x0fRHFSKN/UevJWX2X8TbyVauawbcx/+oAv/fnt1v315ffNwlpcPQ+mk+xiec9XLP7aeeXkrVVs59KVNBlX+/zOlbdA/hOgXikBd5b37UAGsRWlt0qkKN5TO+BYyPmr+meSHoQHt5F1ACMODEUCJ3NO7tNanq+vcYye8edh0RqZbZPGdDnE9QiJhBO4JbiiZ8px/pT0PCCOFESCq3IOLNQ/ubqDH1ftzdD44vuwU5yqcwQn+7uruZrf58vL6j7f73+5Q6qC4xoH4MZKg/sKDrtI4Xb+TZKryVr7VYjA2mZSVtY6LDn1weZ9I3xduPHFDhv+n222z0mTu9hTFPA6F5Wk9a/SI4zm3d7Bl7q/ud7FheaeXCQ53mu/tnqymewjzXRwLKy+iegEditfTAF1uT5DoeoKEqry1zjmTQ1pd1rJimnsvhIng24Dxel00ra5DaXWEJcRI6xTcULp60FA9oI4Y8l4Ptlg4YH38k5fj152kHVmNzQLih2Ue36Q2BN20f597+GjNyCAskyKAJXnsJ0NfR2EAUgWtJoBJUuhvv272Q2EAUn2Ve3yXWtRxdvaDs7lIT1Qe+wUaIhlCxmLEZVcTvU8J9BcQisKhsqJjzXE03zV/JIfhUDk9sRhzD6xS39vnTUuE1cdOYDVoENRlWx7b9Q6FUZv3z/2uf9hu7vyJPvk1p0vLm3+xoDXKahT2x48JnnmVydN1V1lXsaZ5RMu2p7x1B5iouHZCS6UDoWdWo1BA0RCUDoSgGIJKY2QEmJoo7k15A3ZF7PW2/elD91PgMYz++OFNpEkBjOZGppTlUgConZbrxhSYfx/PngDSZNAhXixAIDpZl+31a9fr05bbz/dN6eNJQwIMAtCRsgR4vrWFhHqukLCxKC52+48XXUxxeaewAY48w/BWg9Kqb4DTskFm48xaJXtxZWpRWeNYA1oQ8NAYGvBJGkSyxJUJXihS2WQ0n5roBEl4rBJUVJ0eOSpOQqE0AQHIyz00gxIKVVPBp/rsyZ/OESFnEJpOkc6wPD4LRMgZQ5EAggqnJhrAUkgOIuS4fO3RC+wZgqVjBKA49/wiieUeqbqeQaA6Sfptc9UhR6HaY/neORDbGESjk8TygQdepXS6dievWapa10K2LawNPpisK11ba4UMAXQyiCunSLV3niQImecQPc5zLvGKJ4q6U16ChC+BTzqJmDFia3lff/H66tNP2RW9jKPgAEFpyyWDWpM5uzlnOS9DQHWkujKPEQPF5AwB1TEyul1N1FAm3IBCxeSoTCiixDiWKadWWM+YqIqAQDLkkoWte5+f3sUxZywxEtgUTpcmWAm5Skscfbiht/z0NeYMwdoRyx8edI2ykl1nqDSmksw4K1uAy7aM01TO1JybdmLT8jZhCoH4nHlCIuSdIVA7pqjdSgsuU14Dh69BYLsNcUSsSBj9wdWSAOHZMdKTm3t2sU4S3I+JkkeHeCGA5pLXZftC2/V603xzf3/1bkvhmk5ltEJcO0mcYXjWVXLg0HrGmmcvuOlGVqbVczOBrIWiJcUm+HVsLZBUtsmqqVUaPgYUKqFccXaLVWDDgGSzMylg1omDu/aAReiQIA5gksEWjdrZ0JOVKJqgielqswJYGpmu0e2Asfaq/yPdXxN5UKLcAqnzzD04S36Fn7p/WHPkeHaTKI1QtvGxXW/oZfl+/8sxHHuqRAJE5JMkHAiPuErpdD1EUojKuFpL20Yemui8kFUthVXGG6ahEhKIo6ds0aipDUVqJAoSaGJ92qyooUbWpyLJRMAMZytlZxiYj9St5R4c1RWjgurpOttnT85Sy84gOJ8i83PyeC4Un5NIzZOaLbihdNKD+NzX1jvFJEpUkKkbucdXiU/ubH1TDGL0SYKBlKtkhobJl/eNS7b9W3ejJw90YAg+mgoO9UwGy6gt4NK3O38rcbXUTCHNTvC5Jozq9bXUozqirFpqz/D3t/vd2w+7/W+Xr/zPP354sTvUWrSl1f9eV3XX2338j/ini6apFP6HNT/yyR8d+k/zo0T/Jm9+VO1f0L9tmx81+lE3P1q0hmx+dHRhVtXNX7hq/qr+M3STyKTBKivMZkGTpmvNlVZW/iTehGnzfC3irjdpvGdtreGBmmymkEVTtCLcBr+OLRriRlsadUwRr8iNRuVRVPKcpU+KKWzPEN8589gmNYz45gyNUQyBDxJUuVyNMnSvfLvf7fxX+jqt89RDQsRCQUIA8Lhr1IodhPUBWTTkMCiUqiDQDBPucY42KYnrCmF2AweFgIXC0Ex7LvHN0HX0JVKVa1TcQDC8DK17zCF+SVhXQPzXD3fvtn6dX652V/dfQqeGBgxJ54dvIqj2ur507bW5rG1tpWwKuFqEV8krzrW1XNpQJgeCDCoyFzJP74XiCBpVPZDRCHBD6QrAQgWA0v2T8jG6LeDwx9bVA2us8kk9cObRURtKuCvgvT/G+kPHqz8IX6jIVM48lgvVN2iUsSCVpXBDyXQ3sLQzpQ477wLiuA6FMUi9Y+7p2ZoH10IinIX1kCFQtiW9Xe+Qrmy6ZfvAOLC7+t+KuvIQB1GQcCw86Cqba9CqkcNlmEFqn0AyTYQqc9T+yUYb6OBJkarH8ixM/aCq7wegCuYdcuOMZG37f+PiWlNJ5a0NI4KZYoNUfdGSkaChYZCqJ/WVcEPpkgcF7S3OUZEHGZuX6//Q4b8Tc3MG6XkC45x7bpGcm9sdqLD24PECF0IUyrosCEW73jVq6zwt+gRDmIbEYIZnXCVr5fGiokfJMAQ/SMLUYsKczJG3J8NahG7Wxe/+492vVxehgTIMwRqS+F2Baxk0TPRAGYZwCUmCWkzEt3IupSRWesJAGQZxDQXJzRWg/hBTiR4owyxKIhBsuImcVQ71S+KkA+pXPPT6LYqy0xbEXOAV2Q9jZrypVtPaCt4D4T3lglfKH9/rOhEyQiyKsxfFHrAh7AGLlTHN4ma14hvUZYGc7vNjD1gUYSfNBLkHTsYe+HJK7AH/N+2+27/v/vbCe9X+j/Ga1U8Ze1qbC8YvFbtsnlR7hia1fXO7/UdLoCbNf7e968wB//cPd9vbZ0/ub/dfBgnwz+9+3Vx/3HYcx1uoqO1vPTVtm8jZve//0ZCEhmGZYb/2C60vUNtKONk4WvWhgsf/VNfKKG3cWGB0G57cvYW712D3JCVsWKYn036hgW8SlTFcOSnrvvb9qfdpKqm5ayriIzfv4OYN3Dx2gg3PbG1uv9CKQCsrZWpvuOu+z8yT3lU1d0JaAcY1zO++zWKMdm/h7rH9Yji1FBJ3PzRmV81kA2M76MrD7m3jVQojRdzuGdy9G+/ecixWDac+zuaXRuMBMRM8QtfmJ5xXN1pqbWQ/Z/ip8p6xqP1rbHspJw4QKxm4vGyCVp10q0eSoZHlg2Qw05LB+1jeLuj0pYXVqFwQQHCU5l2UvcOR4CcY+gTmmgKfQJ0eJDMdo7BnloaoCQzTR2tqnn283T/cEHaZWR9GHAjOU3D9ESrDzBeAOaFJHeIsbfrPfBPBmbXy/3fB60uuLxvR0nKmOjKmGLElDyqsZhbg+OV2wavjy8U0siVzc8ycLDGK8Pmj3/2Yuo0abbcpRs+eh8l7sLaYREhPRVuIWaCFmEmItSRIypHltM4K2EA8Atz5SsAEmIRITILEYTPPDyzdUS/ALKzbGdEEIrjcXtT2UrBL1sfOWuOu5/LGiB24XAaFCFetqzsIEd4mkY9CBGfUilZXtB87jRD5l4fN9f3Dp0XU03WSpad5q+IOkoWFJctI2TAJQSNJOiXWOpzSZExCTEgSO4wN3swsDhV94cWBlieDlzIXV0s0DwWvo/W7f5vmUnnjs7c822bDnk8aM3LgExHkEy5gnTyXWKVzScVgAq9wAUvhOWlSKUKWo6suLsVBMeuxQa5c2FU/KAclEOokJ8M/snRzu9yCcvLf15BoBPUSbSlRPXULHvWTUSgS8+Z2c333YX/76afb/c329v4KD2I4aeGBPz/iSgKCmX1+oJ8N1s/ffnm32/6wuf2vEYzEKcsOov1NcykOVn0Ll31g7+bXkL85kJczzN4lOy+75ZaulzPE3hx/H20p+Xo5KKsxTH8tlVyKM8TaHEeess/O4NntY5ZyRaszedlstCXRyF1t6uxD6mxsagoYJ+OtUz+YmmSiCC+Z0Wk/9pgQ+yvCV16ciIM4UWNxIpPCV4pDhcklGRrE+EROKSG25D+BhAaZzFPgE7Daj8cXIATCV35paAYJYgeh6ro1u3foEzS+l/sJDMy7CgBxZmngsFjyVs3EY00wRBWHKLKapCs0CIGEpMHMN4DvoklQJXyIRRfDfwD4L4ZQqaSTYS85v6x7qaxHeS9twwGAg8LjEmZRedGpUjwwVaoraT9+XVEVkDNbScGZUlxiXftIs679RmD7MxkplXlsUEVmEbLF+edbh/jZNMEVxi65HfjZjsK2dhy2VUErQzAL0rhdKPVoZWDBwmkaNKdupOQU4ZfX99uPDXu2ZsZ0IjWWuIJdqt6YaKco9sRtwNUTiCt5k/wbEdfBlAN+v2WLclzJlAMkbn6i0R4SjaN4T5t1TEs0QjNKEDA2xuIRyWYSXQZ9YsIQyf0E7kwomGgEZpQhxVF6YjpwSqIRIgTQ+R7B9YOJRtirr+OHNickGgfOFPVlk0xrOVOOfQgZ4UMc3WLY5mPiZx1Hlf626x26XK/99Wy9Ktn+NEJKyAJQ4FUdqAT2BwSPwpJnZybGCSeWbPC+4MTYSkjHuNK16RHiWMUNU7XUEw1PKakJfbjpsbOYlPSE0CCkciUv6bncOc8k9F8EedtwP8lJP9A3z3BQ9StIekInqw3+lzy/gUlPbBd+zUnPo6bVl+rA5Xwsz3iEPBtXPbVz20ZVTwxWnBGpbOIzLTMCgPUVZ1a4ysviZniG6wQAc9JLKGOY4HzayiOb53DzsOCMjAM3MjqlOLf5Q8GZEVWttNW2rZbsNs8qL8ucY3raiiKbF3DzDm6eFCpOeP6Jm3c95aWonFLC8hbGvtm8qVWlpebcWBe3eZAtt+3Qg1G2nIQUFI0Wp22edwjDTz0ZqgbdhdeKd/1izDJVNRi2Fg4tX9i8gptncPPY1jEqt8qSH2BRa64qrmwt2lb3dvPSVNoK/wNAqIs0vr084F6VXjB9KfglO4RJzbjcx4yN70a2djLhH/f+v/4x0n5wNg9Dw3l6/2I0o+dfbz7ebt5vp2NAQqFQIsFtYGyiECslzicUCiWSYFn+JzQKJZJistWhRKFRoSMBvmMsHvlu5hMcfYJ6UdmfQMjRq2ATZ5aGVRCkqd1wmlxNibUKCFdgyMzWuDAlSAkjByF+CG+cg3CsEzrC5zUO/O2n7fsrLxO+u4KDwkeuwYy5cnNYp7HKRk2DvFqOWfqjQlfBEVdhYuJtmtR0vJ+A0lR3yyZn2Ai4RmjWrBH40nMfD24T+uCcZHHzssg84FEJ2J7PKfg+2lJyJhXO3TJHvEuMszjJKGdCW1QC9vNzCj6eTQeYURbIr5kel3guyEV/fob4sGSGoVtu+fsc0Z/oAj7RTJJCfw7pj/jw54frV/v9DYKXzaV/HOsJdHSiaXOPLh77CeaWN3ShE3spe03DR5W03CSV4/N2lOuovIHD8gaSdG8LbcoVOPCTFTjkFOQf6kdEXw6pRnVRSqXWjwCfncMGPaxfMh0vPjTnaa90ravb8UZth5VtID69FRXlrPOu3Xm0a9CYR7RB7q771l4leVVzLpR0PYKm/0lXUmnlXV2m43Yu4M5hJg2zc+7Ou/gIt6piytXa9EbPU6VYVXvXWhqjIvcNS9phP97qauu5fXehEW6avjujnPeadd8GyetK+180b8NTMRtXcOMgNEJLajL7wHnfg5cy33Vh7yAzyDWIjHAcT5toIkzbu+7jIpzzxiau+QAV+9Rrvko08LGqFckxezdw7yAwQvyjCf8rvQGy/cjnVi9U2j9Ny9samGb/2smKq9o63dZnx+zfwv2DrGxMynvN/vuEhlGVU8bU0rWNRO0BrG5wBfxDaOvAchou1CXrNce4oDYipwGjOo2oXgzqPL/e7PYfR0iQeAExLLDp/tW3V9cf9qMVfs8unjZ69oL/4ffsD5Out4PQDiTzOvEoEoISDuEx0GKavNVRpVCheIdDNUA4CDnx2JJ2DUttcHw2d3UY7FvThzC9Lpy9Q9o+sqJ7zgGXlCRzc1eH8b1SgUPngCNHZjbyaKzD6dXhy8TGZO7q4GVyzOPraQIHm9H2oLxdQ8AvwieZq6NS+2I0geBZRHlH51CnV4eok8SsyVqdtY7WOHJdiCh+YQjhSKRsdDvtzPIIN7H08jCSsaYXe2ZhOPOQKOSsLIFfHr5PopFzl4fVYqVSEH5hiGpPZG10wHJmeYRvV3p5GHpeE/ieXhgVqET4Y0n7RvUfJKuXuzyE/yilmP3C4HUKUrYTPTNxZnnwRgWpisldHrbbrZm5ObMweJ20STLL9PTLI4iI0svD/FEp09YvDNEdSUw6y0thNYdvlET7c5eH6YxSXpBfGLxOQeKCWQaoXx6+UZKMy10e4vOUMnBZCyk2kuVEJmbZoH55qEGJRM9dHraslbJx/cLLjifLNEPhPHji6+cuD+eys3JWLpykTnwKlmmGwlHpxI3LXh7WlJSzcuFkb+JVsEwzFI7XJtZ59vII97IcWcyi+Rzf6D2zvF00Q7OXh7Xa5axcNHoZy8RMKxTNN8YCPXd18ELLmbgQ345YQ5kmKEK3w+I2d3XwPMvZt2iCLakezdz1surMXR28zXLGLZqtiiVtpvGJmpMIyGLm6rAxqRhN4PxPIr8zLU84k5KIwdzVYUqlHE3UkpzKtDrhKEYyCzZzcRgaKkeRxReZaXDCiukwJFrS4mhQXzGKwEJp/GwyrQdYIh2unUlbXCwtnkERuUTpTDMTVkUTIzZzcb10lxkUgSZsZqZ/5ht28Ruzmwdfml4ZupmZdRbT30D1t9GqPrx7WNmaByww8wXob0akgZO/IJb0W6Y/C8dEkZxQ5uKLz3X9i4JTjlYXuc0svqg8cxFu/Po2jeIpAJo1HMtDhk9kbx4O2AnzYtLm4VSbdcA8ZM3lcNBEzUAySWDeM6KILvkLMlUEJ39BpVIp6UnB8iF6gNDyIb4xyzeQu7zNI05oebe4/Dq2d8s1ChMlEKks45bDuBOFJ8lf4KlfSGJKWE2UvnzgWlE5EbmB3OXVkrEaXD2AgOLX14vUWcmVJpUr027ULi6/cs/weUYAYKbsmaFioiJKj8FCojzQzpkvwLdJ+C+6RWJm+eVaouDyy4+HwYqi+JqcZaJDHRpRMJNGEr24/Mo9wwDu+uaFmeXBgyTJldDqISHFEBRO6rDT6UXZcuJzIq+aRBNYQBTzclLfJlt+m8EDBB4PrCSK4fPkA8jFL2QfQC1e8EquQaNo8J6z4ACa8WHrKn2W9wzLh0gFQXT7z8zybnH5dXuGpUMkoTVRI5O0Z1Q6VMQYZ7BsiKTJJgpY0vYsFpdfuWeY7iQ1PdFQazPLryzoW96zTtVmqZIJ1QrRNvVMqtjlA+TFVxisGIqvXVkkOqoTihAiqUSHBUMxojX5CzyV2ZO/gKBo8Bcy7WUReK2Z9jIsHqI3kLu8Xmah3OXNIu1Xsr1N1UPJLLNcOzRRmpTEMjKgSEPLB4iOSojKuCsyWZGmEh3WEIXLqtJILhe3Hz2yfWb1xXKFlQTXi6byhCWeTHCI1IQ+kGllIIxjvP3Q6iGCu6WtryM4qh6KePSpBIcVRDGaKPkLPNVISv7C4oC7TFcLlhOR7YdWDzANLCoi5M9dXS+yT+7qZonsKxnepgncZFZZrCrK9HBhVRGZd5xHbVhaVMZ7hhVF4fRwGjUW6xRWbnixPCHTcYbVRGX8ZlhEFOa3VH7Wi28w3xWChURhfZy8PniPq/GgpheHdUThxVM3D6uJUjcfeO+wkCiMOZW8ebG0fu7m5RJl1j2l5eqhfCsCVhGFIaeS1zdpF5rG6naJOJkeM6wiCtdwJi0OS4hWe+MDJD+DZUOM9DaHluwWvJjBtW3Xu+7h97cNUOeH7W0HSZsEZjvC3gdgti4w98KfD3m9NB8SbWkMRz380n2iWbI74g9X1z/vf/t2/3Dtd9liES5jd/rdicDuZIrcHTZ4M42gONrqSecLTZ4Uue80sZZ9D2x0D9/udw+frsdXEWQUFdigTNEi4atgJ7sKHjqpXn7y4asIIKe1C7TIkqoZBVM3Q40aW7SFrtOuskpp2SKqLO8TqgCCi5ArmoZJZnQyyjkEEwyvUNReEe1wzj2IYZqYl0qxAskFdjUxJSTnFZxn4NnUSWGRH6PQwfn0HzDdO2kUKYhgbeDExiZmneRcgXi8K+DLDzx8BUFB1I+kUUJVQmjdFi+16J+irozixjI4F2Vym1BJE9iaXDlkH1UOOaSYSV5AREd6596BTJdDqEKT7ippWm74EcjHewRQGxPgsgL0V+vkkAlsTKak6cJXoB7NIHJ2+YGHryAoh3oIZWsrXhvNmdY9hLKRdWUFl0Ipo0P7RL3XqWmqkCByj+ur8RqpZGqYRmf55p4CdEcbFP+erwI8wmsW2JtMCU+GX4M+FdZ9M0Vyc3t1Nw4xTJ8Yec5UO2ffhlntOfNaBHYnU8K54fs4z9jjyZMiBU2lU/Y92BzPmdcqsEGZEvkOX4V9vKvQywI4fBVBReF6RcErxzVTvAWXaCHHWV1Jbpx0rrFWlvdplsNKmYriGEY6DkBphu8UmlBVV4E5qry26WGztHuQPfh+M+FAqlprZ3rweuMqboX1vkQ7PWJ5n245ppR7D4zewzBB5myXgUr+owJniZfRDRLwn6qU4orztqrxSwMjXjkh6rrWLHgXjC1HNnLvYohk/HTMbGRNda4rHbSYAoinU9Ga2S6R4YB4XqQDkwVGAwG+D24PKen0/QVV12Cz9qOWojQWk6F9pdROhDWWO5Ux9zRkJqF2DQL7nn8DalAG10drOngBOrCtiamyGRdw3GPpCwg/AZMeUE2Ujv2YEi8UK80tc3VbF/SlGckumknstfcuw+LRLkcdc8XjEGX8+eH69c3V9Q/fAvH4/OZmd9WdqqyAhBqYDFWYCqYm8v+ghO8/XUXGVjhuxKFguEWTTep0ySYVOumKaHYi/4vOOmgGXWunTM36EU/+7VWWKc/8qollLW+TL8cbc9l/iC++vvr0sGt33wUfzvAGUIsTGZszFUtNfAN8jRbGkMpkX6porkmVzDXBkMpuc+d/3Oze7vzpxiUt0+deEdtOfBKyVwnGW8ysmZHXDvH80sw4MZXQUjY9GCFvlwci07lvYgj4Pv98dQdewneb+83r7f3/+Wm3vy/6EqAyJuOppkLaiS9h0HO7zS/bXexLsIF9qaIpP1Uy5QdewuuHu3dbv84vV7ur+y8Xv/uPd79eXXz/u9DxkZKmDyL7Wgb5G6+jUW8e3ZUqmoJSJVNQf9rtN/f9nQTPibp2Y/I8idQfXvqnzedY6vPArlTR7JMqmX0C1K94SM6i9saoRFuiPugnvfpvVQ36jRCG96MkufcRmBa14e3QmuWNIre5cK3gMefxZvv5vkmGA6XwZr/fFbWLEKo7dY1DZVARwZNm1engyetf979d7PYfLz5cjSszp3eqlwkf3mqQQ/qKLa14pZWtmXC9xfDUSlc5K71j2RZsLG8UebuFS7aOWZhv97ud/0pvKExbD6/2m/dF+QVpaXoLuRVDangB0WLSBfakiqYl1cnSkm8CB8UdtzH5vkTiD8z1JZL4qE2X7kkVzUGqkjnIBbMtdOpQXjh4E0Fh1FVtaVWp2niP3um6n7vLNa+8PFLCO/qBagmOJhqQtGSuLDqWbR3cvx/21/fbbze3u/042n/yJADqjCbjTqfyr4lPYzjrm7+8+PmH569e/tvzNy9//GvsO1GBDaqiCWJVMkEM3glT7fzK5cOi0DbNLWTfxrFO5+8vXvz0OvYWTGBjqmjSQ50s6dFcQvgaEDwTte5yr0EPSYV//em7529exF6DC2wM/JJ9Dcddlo96PdzdB4NdqCc/qjgkUVv0tXVcVlY7Kb2R0tXWae4qLQzTusVhX94mClMXLq07ZgBftRHCV5v7+ytUWdf/VlQ1IDQBTdMfubVDekgtvIp8AGieCd2TLpr70CVzH+AB6OBJV6SZE3m/Kxd6yq2smjyf1O0U8aZMxbv6TebDKKtDyQ8VSBJnMv8x+9qz+A/799vdWVIfakWeOe0GVF8oxJiumlk90jZhhVTpg1Rz4TqhY/pvMFXbFCy5hvaXsheA1DDN8UQ3xM4JoCGt88OP372IFkIusC9dNPekT5Z7+sv26m57/cv29mPgxLpe5rHwTQSfAuubbWRlvB7mwpmDMBKm4nXNHOMmJIzQUCCSFcx9C8NNNOGh556jf9hu7h5ut5/8mueJI2m+fMKpvGfiTXQlIU5UzhghleN9LI8JUVnH/U20oz6Xt4nSxoUrQo5JqDfbTzfb2829v4QzeMtaLh9rKteWSP2uIEG2laLK1a5vOtNCVbX/X5kRPKQRNFLJhesRjsmml/cN6bd/6/L2p6c+Qiuk1M+tRdADX7WB9rc7Lz0jlQKEh5nYnKaskaMUyqRh3+2v72/3u7cfdvvfLl/5n3/88GJ3EGetjvj3uqo7p/n4H/FPF7U3WOB/WPMjn/zRof80P0r0b/LmR9X+Bf3btvlRox9186NFa8jmR0cXZlXd/IWr5q/qP0M3aZefT5jNgo+8K7GQVnuvUwotatZ5nUayikkuja2DhrdG0fvCFRbHpOZ3V3c3u82Xl9d/vN3/dodKk4sn1ky9fKyp3G0i9buEZlOd3+gyJrg9aLgmatx01xspQhFiw5aTJ7nkH5IlP91um5W6cpYz1LkgNCRN2T8XbEMPCuT+6n4XW/GFUJTovnTRkgpdsqQCWN2DH3VxtL8vooq/jFzmufDVBN9Gl8qVTbuQEqZ2sumV+9I2s3jL3Epjal0H3wYyQApnco+5rD83naZ3D7u2g+juxIJJLx9qKmGXSHzTF6NKb3rLpmtIuT515TWYVxK114IhxAGOwK9IwiSX+EOC5O+3V/fbl9c3D2ehvl0+1VQaKJH6digFtsw2RkjdUV9IVxlpVM2FCLVMGLecJ8kl/hAKfgy4B44AxDTVzdkR4cHqiIZ74AiFjO5KF6320iWrvZLgHjjCI9NU/mfTfzA7UuAeOIIioxvTRStJdMlKkrQuXgRFFpUITZRDh7A8cxXXUhphterxHripmPK+n99GSA0gSDKSKpyVROPRvsMWRz9imdSsfOVpeHu92f3tIE2GoHFTqfbDzW7Ser07gfWK8MmiMqRLY5NnLknXfd6QVaYWXGgj+yoTa2XlnU7/Xy2i6/JmUcwgOnSffEfsq7oju3zsqSTemjvqQ8qGV16VM1WLxjRq78joyvgXUsu2Bm55s4Fgf6ZGPwb3h5jZGSJpaEgpvYACrb/NqjOtvyE9h1DMNDG1g/sL6jkDAn2Rag5hjk3sq2jNnj5ZzV6w9RfBlmlibuffwOBHJLT+IryxiW0VLQbTJysGCz8BtSx2whcQFI9dnqcB2RRO63YmXdv36/0f4ZQzOph6doGAfK5sHGLcZ2vyQrhlmph3E1H8RL4fXLiUJi+EMjaxr6L1d/pk9XejfN3F7958E2zvQrBlhtpzuRdihgqT6PYugcDG6K4MtTIzruO4xfO2dwkEXGaooZBN/cEKjW7vEghcjO7KUPsxh/oli8DG1GdVoAFeIKCyqKRiohYQvbfpTWJuZK2F4Id6eWkqp5QRtbGBiK9AOGMkOJ+rCSTKhhyr5c9RCiYQSllU7iHxHrqUIJO8Elx700/1oNdN07VrYLuMZoHghEAQYyQSlnsLahR3/37/C4HtKh31FQiLLCq0l0j3PhkobKWVMd7qObSuKVlprVUDchsyhATCFIsH13y3v77eIgF5/K1fPfh1oCPbUDmk0gSy3OjDB4m4v70fCUP/T50b1yzX0bRbSx/+8a+bObjPZ0/utrsPTy7urj5et6r+2ZPfh4PRl3CpPxzk6d3+4fZdoMtRQCCxNg5fkgYO0EA5SAMajKd0KUMLr3rur67ReJJpgqCi9Oj4XwxLytDDRZPQbQzIXvx1NMv9D2BJOK7d0vr5LBowSAPzP4AlA2M88lgy4FELiGbW5lLQdVCrMeE6OLwO93WypIY0oBgmWTQQkAb2fwBLBhDW8lgyZK9B3LQ2t4SugwZ5Eq5DguuQAl4HwlJrTKWPbzs8gYhb6L0Z/68nciC0VSzFq8g6soJHruGRpxBnhwjwukPHsxqCbYsHyYtitQBEn4BQam2aDNGdepIJdNdprLZ/uL95uH/7/uo2ge4DOm0ax3FkitCW86yTG3hyNsdxCFs3ne3o8RN4D7WzR7vnUbwXQJQWEKutTf+hG6Dec8INQP9ESqR5JzDz0onfxTATGQ8ZHLSDL+vYboUNPBpcsPboCUy3FgIuiulCoTMI19ZmPBH1aeggnvqufrxnH8d80LRw1PnIOj50PrSCx8fhIc81mZI+gesQbHp0XXYU14XioBD3rU0YI7LTQqgEskMnQ3FI9vmmNE/Azf0G3gANzl0eEJEOf5PGchALrk0hlzw7dC4k9nenMJ2ePblqylPXnzue7RDkXDx4VRTbBXpBBESBa9PkiPS0MCGB9DI51LDKsx0vlMh60MJw1KvIOj/yKpCqhYBzzTM80KLE+RNYMDBKJY8FA7VsAsLMtaUB6ApoaUbCFehzO3ZxfIeMDOpbZB3aJPHdnzJ89wQuQ1jvRVMdoapWASHr2rIIRPCcML+ziWZN78eePGoikVkRAwaScGyU3UDHnu7/e/Yk59Tx/IZx8ormMVQojwHx6tq6D0j4CQyQaMK3y40Jj6QaRTxps5vNPwQMmvaPdH+9W0NzAU9N4R6yTg2dB4V8pzmYkUl5Hnv2uFeGavuL5idUKD8Bge7aIhdE9IzYfLvcKqL7L366CxL9WKY8+ts1nKchEWiLfxYRoA+hkf/0E6zAjmW45bPHcR7q2SuahlChNASEu2treRDRM2Ly7XJjoqP43ExBj5d07+JYbwo4M5MJHaQHbXPLogfyJnCWLAwIGi8J4ygTxaIIiy8e0SWKRUPpCwix1xY6oSvJCOK3y42vBBlAx+rjg8UXJH3zRy7HRcqJxEZmB+01zjou9CuUnnyRx3agZ0++bFoSrD50/NtDAH/x2DVRbBbKVEDQvbasC9E9I2TfLrdGEt6PMY4CdzCqr84TggqZI7TRMYsUyOUQ2LVFqE6xIi9w/LjHhxr9i+YtVChvAeH82ro2RPeMwH273Jjuhni4BE/h2ZPb9qcP3U+BCxj98XVRZAj615axlTw/8j0SIuiAMBlUSHiCAXz+PEYMpTIg5l9b0YcuIiOc3y73P8AfgYCCbUlfSSKgnMZX449glMGi2QwVymZA8MC2bBARPSOa3y6XGHTZHRCXA5Tv/+zhv1cxHLRAGPU9ss6OfA+Hz07wpWOZbvbocfwWAPnP47dQ6gLiCrZFkojmGVH8drkxvyF/bxJF5+xiDhkd1N/IooBZZ/fGcd7rL3feQC4h9BDEUNHMhgplNiCcX1saiq4gI8TfLpdmb785R4mQQTZGDJpKwqGRk4H4jqKXnqcuDCEHxvfKxfCZDrm4EN6vrROCJJ9oZYsnOUfFeF9dXRREEWyrhUoe361wr85XG4XwA+P7A6M4L+TZQlTAtlQKkT7HsxP1GjV7rgQuBA9sS6VKnh16tcHy67YqKuvQCTyHWjiLOrE65MRC2MC2SgvRPcd/E9CJ/XpKjyEMYVseVvLYYs1TuxuocfX+HLYFBiss6sOG0JkFBCVsC9TQDeT4cQLl1NCDP3/CAiITtqVoJY8L3daIhMXnsyUsMPRhUdc1hCAnIBxhW4SH6J7juAmUF4uruY3kuLxiY4uMCQrFlXXw5AxZXn11ArshiIeiTmoQ5wACFra1gIjqOf6aWJkfu2sjAEUCBQkXgSyLGESmBFIgRyIiSHn6aIn/m3bz7d/3QJOe77fNpGpWP62V/78LXl9ye9kEWZuDNK1fN7fbfzSn8C/2bnvXgX94dfFwt7199uT+dv9lAOH5Z38cv5WOwhYV19JJADxapwxHgR+APTJ00EP2B2ACh68xQaZXRhONOZH7nBp4H2/3DzcEF2VmfVR1mbr8CB9y5gN8+QCzpOk/8w1+kBaN7CUF6LMrxoHfuCMy8q+bq+szDWG0sCaR04I4R28CIuAEELjaJfvGhSdR+FsWVipyUh8Fd9ntaT3+Vrv+acDoQkMYLZrHS8vNg9QP4Q852+NvSVFZzbX1XmQ3C0Y6V9maG13bkBloUf0g6UPI5f0BiPS8E58srEzktDLRUQmdyP0S6M+EiU8WlglyUpMGt5v/DMqAnv/fiU/0JlFtI22vCLJZ8Jl3oO5KyoqLWtec9dMNlbCVMdwazQMF4haNGSbCKPeRD2C3Z5rvaWGVI6fNFY76cElkb5dspKs0FdeqHWjDOrIzzzbcKeala6A82qKSRMIduXQfsFbPOsvQKmRZkJC0ow5MIvVZz/Ss0sZaJ7XooCWF5ZU0StZM80Dlr1VqmUnyqN+udz3jU50WVNLCOkNOGj7gWVddAO+HqorKMC40N6qTOsKYqnaGq7ot9Vneplnmk9wLGNBVUbnTaZkfwSMQ0ofm2cYA4LtZAPzQ7oKWRebg45Excb2JRV+3sCKQk+pouNF8g+d06Ouhg7KQg5NNf4XCNnEXgBQmNvPhTvMv4GTzB0KmDqwApF5v+AKCorHHPRayEt4YYJazftCu5N4gM45zHZpybLVcluC5onE0bnp/M98PdFJJqZH+paIycxJEu2R3zOev/vzjzy/f/OWH2PcANSipFYe7zX4PrCQQOHgPO3+/obOakPDNvoejA/D3Fy9+eh17CVCVkoYFuNX8SyiJhQ+FUuv0hk7rQiI4+xoGqfvmLy9+/uH5q5f/9vzNyx//Gnkdpg6915IzakaP9yTXETosW44PhW8jqCc6XHbutUITjK1rK3oT2rnK+/GaaWsDlU/W8GV1lqsnhgjuo6DjWyPS48GJt9ChtDPjtTVn3m3RrhtLy4WqGJO1MnX4FuQys+TewhBJ/Pnh+lUr0M9BexWSvqHJBCF5dBS4vzWFPW8/f4ocWmMNUs/EwWXUwc3RDLygKPrjfr/bbq4PU2tuHwIFCdaY9Ghw4iPQ/SNwlaq5Ecrwfi4kN5Xw3rzuJpkvb9Muv9XcRzD4NbOlvtFzam8OKzRpttGjqKtQzMgElXTm2Ih2yeYuXF1x7614XcV1P0Ne2oo5LmovkQJFYtbWyzyTexmDkz9ViXhiwQQL4KZs89zE5dEcT/GhYaUaJx19cKf5Qkmcyj7674fN9f3Dp7fvmnR06NAiPXKT+CD6PGYzvFw1k8u14t34bC79GxGO1UKb4IOQyw8390GYo0M91+iLBsw1/2LRZxF0pzNTTe2SjWjSvDKMNYVKrBdNwrKqZkZwbUTwJvQyx+TexOBrTvVEnGickIXla3GuahrxWd3raFF5+S9dXSvR62jt9YJSkklTB3p0rLXLTJJL/MFnmyzVPhn1XXq0JpH6XcLJGwBeK3OljDadDGK1rrhywspQH551Af95lvYRBZbtastfB1pTkoa4KRpFVxVK2BDHj/Bzj1lVCM/P4fmposo6v4XnF19xgamFI3ipsMpiRBZ6rHDSriQjoqd8t/iL4AxeBIHhWAp3Pwb8lYXzeCUnqiOPHvU6xnw0jDTrAqH3PO4M5YfgmF7JY4z4hNsQ8DZwE+tjwXJYOAVYchpQyTo27GY7guH+daoq6MwQBda55WBSHsMFwiYODvyVnIQ4GQ00J1BerXv+51XODk4DlpxE2/OIICERXFRX4VmZ0NWB4EEeEwbCWg5OA5aknQDuJ5n+Zg39z9RA7Wpkj5Dwat7ZNTw76jwCAf2ztk+7GsX3S4JFtKstf11DqhN3hNGgdgLVXQrVzzgzzNXIviBuSN65kRuC4Ea/jplhrkZ5/ZJgEe1qy18H6l4SwAS4n9QbEMj/MNj/+IpgAB0cbSwJbkYmKZDrgay+x0eEdAxlEkoiSLSrLX8dRiQIlALcTzL1xQrqnw0wxsERxpLAZ2Qenj+eHIzjPJiOILBoeZwXCME7OLBYEkwFuJ9k4qs15t6ZQTwcHFgsCYxGJg2Qy4FnKD4WfotjKFFRElSiXW356zDMQLAV4H6SiQ6xFRzSvY+EyuYYMjiog5F1aIik4dBreyT8PQdnEnOSbsjjs0Cyw8GZxJJAKMD9JJMcQig49LhpF/dZoE4dR/YEdS2yDo1ci68K3NbBMcScBNGz2I0HUhoOjiGWkrgUPCeELxlkt1D09MTDjBycPiwl8RryTlsn89mnM0yucnDmMCdpqzwOC6QlHJw5LMmId7ifZJqLVB1ytpkJDo4blpI4CnknR45CbHz8MQZnODiAmJMkTR4LhhIVcACxJJPe4X6SL0KujpucfgCxgwOIJRk4nnl2CELHkIB/hAHEITwm0+AxMXYp2GWDcNCcosUr6fGY3BiQSU0DMr37dXP9cXvIDzbFvdvfemrKtlZl977/R4tFrS1ZR9l+rFgd5UsvKD42+du2kHL8pLrzxhB3BHbVdEg3m2wjcz1xGykQQrsaEZezxjo5Epe3AnUgLqPApYLy8jTA00BaWCvFbV+pxqvaOz9CtlMfm1oppnTFvRhrajgnSUO2ruDW3XjrnKapOA2ep229r3BkpvJ8YYSwffE156LyEtCq2lm95lYZ86/mgvFLbi6bNa8GSvfXyhoZM9yrCaKYKYYK7gUxxPwxoi2xKSwt/wmHPkGgHLI/gcBU4XqxWm1maRjeFRTLrMU3zdo9R58gaJH5n4AgIXC9TALBKOTESKiEmUgzn1DoE5SDsj8BobTWjdWaWRqY3YYA6puJbN1MYenMB8AbNvFJ2MNXvonUKPaitpecX7K+VNeMNIoeaxQZ1iiy2fVILCsolgnaIRc08JDR+KBO1xiaJdlVYw/1kl2N0CnbmRgDfe00fQ+2puKwUJeVzUqxUFrKfx+KNJqaYVm5GY6SM0Zhb/N2c333YX/76afbvfeb7q9wSchJbX1/foHOT4ARc88PvG2Dzf3zQgBHW/rysgkftpa+HVn6csTaeoa1IXgNa7JxPXrN5nqz23/88vbq+sN+hGLzeycvnjZP+cKZP/h/+MMIlRMvJgEUTi8GRms97z4xKX8lR3EVYnxYagvPS66ZT8AABsFVTvJmZj4B0WAlUSNmovcnQcdKDp1//wWsY/O/AMSeiW/QCihxvzJHe8cCzUz0qKXtXaAvYJGR/wUJqbNGJ8ysrNDe8RMwEy2taXvX6AvYBMz/AjTT4luPw9QBj1eRcnBpotsbZz4Ak4Mm+mKBAYhXRSDOkjTZmYme8SSSIxhnSbqZ8r/A4aWuqU+cWRk9V/KazASsRNreJfoClmb5X1CQOqWcQr+yhiyPpaU00S3uMx9AOjcVKGBmVThjTxAQUz2BOplGcoe+gFk++wsQLVbH44EGL1Xh50o1VHQaZeYLSMsSyLL8LwjI8msycDMr4+dK7afo+P7MF5CWJSoq/wsaUmdNcmhmZQMFAqa7NFlBEP8BaCGbaEm/KBDQjGtJ8F3NBApqEsk11rLUsMn9AjKKS8VG/cqwWIQMF4JFDOvcEoi1qEhRhjTR6E0zHwjUXYQ/cDzS9AdgqYOJ1rKLnAnBBb0iwQyvJ1DB0/jGoC9gcZP/BQtVVTl3TWM1iyWZnhiNkLR3CGTnv4CvNf8LDFKnnLsGAd8Uqd+UJhq/dOYDsDDbRGvZRZZH80GFw7JAu0wfEMKV+S/gjed/QcNLLedlQoQvSQYKwhqrdcIYZgsVqTiXE4m8NMaBnizJRoY/EBDGMFNIY3XrOBMmCbu5d4hvMi0zmCPsBswV/oKAnFnO9oMZQkVyEXJiFlkS18D8II2OrrxUpGEtFTeZlplFGpYUqeR/AWnYcrYfhMtRJJYrJyYcJl0qRLqhxuW6S0WJsXYCLyS5zfS/HXqphnj42V+AL9WW8/ARrApJVcNmi3U6BEGVkCnfsOZ85TdgXw6Z6iyTkskz34AeLUmXyImZsmkPINDnEv5AQBdCzApa65/7AYFgKUgHRf4H2LLNs0pGiBq5tSR4KagRmMg9AoElkHoc2OGz8htI75JvTIzZTuFQAbv/aQtg+AOh+0X9ddRyyP0AeMTE3A+vH5gk6b9gl0XRShZF/i0Jd2mb55sLhvxbEmHP/wL0b20x71+gpmhF5M5EdWrq40K9x5p4KoKGjZK/gdQxYU9Bg6bJ31BQSBBhp/MyNQL3yKZ/IPCGYTcqLbXJ/wBSxFTT537ALZtE62QExy+Y+C82L5ghODamif+S/QUOZUSxcImAzX5MEP9CW/q40vaOwlXELc3/goLUKZbdFrBRTSpiGorsyL7gyICmyjcvJSRQ0RQBaQl/IPBuOXq3RXJOApZJKVJLIyeKwZPoghqR4mvBl7eN/F7CM9rk+b0CVUgJotfzvwCerCau+/oHBSukJCkvhyBO6x6UQI+WWMs82+sVsEpKKuKUiuwos0D1UqQqCHpkax4AfLcEPyv8gYBggKVTFJgs/wMIm4DKiNwPBHzgdTJC4hdM3BaT6VSgoilBHlr+F6DSNeXcFoneL7EzeXb0TcC6KUVq+qCTseJtwRIqigIZ/kCIM5HSLZJbFGjGtlAkYTxRpJnEN6h6SiiSMM7+AjSW48tAg5yp8LslrsREPV/a3vG7Ja5E9hfQuy3nSsCqKUXqNGFwYMWbUii1WyRpKRQqdpTUnMr0T1D1VCsbyn4BVk/p+Kqv4KVq9FwlvlU9UReUtndkMEv8XvO/ABNF8ZVHYerAyBSRlhCCep2qQnVTRF5ClN2V30BPl6hclZfEETpgL697uho/XWrl5FUDCFxARZA6sr9g0NMtVm8gDH66VJfnVRELg58u1eW5X0BPt1idsoBVVIoUEcNgzwqWh0VUpOQgvH4wp2IC0al1j8og05i4zyqvTEUYZBpTyoc+EDCNUfUUgSrI/gCqniIBmHWEh9VTkph+cgKRI1XQw/opRVoXYLRkxeXC8ik6fSD8gRDtkcotk0iEpVOKVPzLCWCFNLqgt1omtwErp0hSdSJtG8Ewh/Ztvzx8qbS2N2X9bvWLBfCgkkMY58GDaJ+6Pyis4orvDfgUM8qtXa872XdXdze7zZeX13+83f92dxhOs26WmwnMcpMC1o4pYruriZ6KGa4eTghAftolPzfvnFW1dkraWrl+wqplzWTD2nARgJGXAlajqfhupEjyD6hUBA8AzZHs/oeCFxAIH6qJPq4ZaTicEYxXbZfsYfSu7ndx41WlgKVzkjRNTMVNc162PBXKyL9041Uv/rK9utte/7K9/Xix88cci7NpAkDrj3jk4YsJvowOuUuyShrlamWY7udAS1lXzgqn/L8TfBkBvZT7MgbuOdGo1YgnAl1PEn1RE818iTfRAZE5VdXcWOvlVGMFtTJK1Q2sGq+FCwwz8/s0y5ZT7k0Myu/N9vP9t9vd7sSqAbrOROSqiabqWfdkOBtBFGEAUWQEJfL61/1vF7v9x4tuQM/yXqF2JlHX8F5DLKK6gbBPNa8r7ZjQsi2ibHjEKFtZq11dswAku5Sw0NPE26YRaEPtastfh/4+rWEyE7Z3NNZOt94Ra0cjMOGGZV8NNnA/h2C7+xAFkH53c7vdvL/7dbu9vxwvlII2JCUsWGW00jOXAABsSGGAW/hwG5F6oEYJCsRC20oJa2ppMC9XUg3KfBJM9bTqQqIJY6RoAx53lUU1SOLPvV0SUA0S1f+SZrapSpUca0qdypp6Ezoo6ifAnFWA+ANzfYkzZSUaAkbaQ6eqm3KIr09F/NcPd++2fp1frnZX919Cp4a1ISRWFL6JoErspnRrXSllpePtMPp2RLpxVS2t4cyKgPkqYX22iQ/7RynE5dE8UqLabdqbYibSGin6QEJ9IKOwps8AvCclw7YAwcjIPLqCR8fDd8+KuwdPDqGO4oPiUSwXsgBhOTyjTZ5mIuyfQncN6U5Gcj8itLuUsFCf0cbo3NObNQ/ulODu8PjIWU+N8YYMr0Hv/3l7//3+lz+1ntMJnUQJexYUSW+rCbC5RC3DuyiJcJWprRBcsj5+aOrKaqWdti00yfI+IWZdfD4m6s0vD0jyX7eI6wlA3ES+KYXrLeR6NIAPM8O5pv1KCfs1/EYJbl3mwR08OPI4p2Pp3ro7w8hfKWFbiYkvRorhOR16majlhOIBmYliqwTSczA5SCNB+9gzH/35katPgLRyz88S39y5pn36oyP3PjUBGtIyg4MzNVix1zTPb252V50cL6pw0PAv0gGmJrBfEx1MhTg1yslEY7oIQtNU61uOk2lO5WT+d5cveRuTJJEcqX8aa4kuFphT/6KLuzbzTbitvQGpZedmSsMqphXnuo2zLe8TTRYoOU6sXW3560j9E5BPM1HqnSKKOBRFX8n4UykRUjYF9M09OAy3Imj7102o9Ofth61f/jgbsv21I8Sp53JKiTrU4mG2IyXxIAWef76ajq4WzldL3BKHdYuaQCZPlL+DetltfmkmDbaSLFCfIWFTnSR4tFMABTny154nyHfxu/949+vVxfe/Cx0fNdnTOo7saxl47dPVdWTYG3YJSoKwOwVrknMpJUeV/Gm339z3dxJ8FAiph9YKZFN/4LdPm8+RJolAJdu09S2lkzJE/VEJU2nqV4FpiVLCZktFGsLCFxC0Q2Rvh3Be1co6Z11T6d2Gu7WrhOZcaWtDAWfYsWniuwWjDJEgmbA+JuHuiaqeFH2Mwt1orORRSUXHuJs/cjnWZWkGCELmV6SSOPfAyUHuL5uWCKuPHW97SFQyl1r7HbI9Bok0M7b1xI4g7LtVpFwWHnjVk1fdeMJaV1oY57gyXX2WtyWqWtbM/xYqCpIS+eKpheChWxhU3s8P16/2+5vz0B454bQiK7p8fk7fDef67fbqfvv286ddpNaTKMROsSxKjkcbVY4W0Hp/3O932831Idd++xCUb8j/ptZ4dCfG3CPQ/YxOVlnmpDG67txvXotKcWuVUzIUfZfI/V7TXjev9ULOv8TuN8m4xQ+NnFQCKOOG3FDwMBuCfzx93F1iRU/SbJlHBmk2jed4D8HfcfwzNeCwMuquUNR9TaPrPK+FOF3hqDvJ9EwUm6QQ3qbwWp/myY08R7GcwvF2kurJPLl7tHxDAvNBbU8QiTK1PavPHu+BcAMUBhyecY2qN/WaeI8KtWNN4J/nqHl+qnjPm+2nm+1ty5kXv3vzTTDSAzEU6MSAAhfC0iM9KlD7PjUoIec6SjaCpUR68PAcUu+QT32eHumB8BETzfkTLeg51C/ZrDOmPqtC5YIQxkKRcsEw/YMGb9ev9pQbVXEuvMZtCx27QI+smJKOKa2DG4WzhOKRKqPMkODXkTImsFdmIh2ZoIwFSP63RH/cQA8E8PAbpNn+vAOz1EDP57MFeiDECIWHzDU6BnXQmJbHKM9PB+kADZHxz+XMkNBoKHjqVXL32F71lxc///D81ct/e/7m5Y9/jbRHMD4KqfCfgKjJEcEnq/BXdR28DDRSkkTb8y9j0DCv//7ixU+vI60QiPYyAUwxgaKUcwknq/RvLiF4C2iWLQmA5t/CwGTPX/35x59fvvnLD5EGCYSsmQD6msAoy7mIk1XD7FpvevmsMM5OysnD9xA0SbpGYWZk5TUPawaedaknLeomBmeEM8FANETiMfHw+lEGSajz0GD9TEtgshrvBCyBYQxXvS9prskYwYSynlrh8vi3aRYLmtGmCBp7LkVQK6KdtFhw0saz5jv/+6ew5RJLjHg7BsIh0ebUXDtmcKxGLvcZTBeDYvQkWcKoc5YoH7r2df/IKueUFlp13euaiUrWTVq2DQgv7xKF6Iv2YelQWtygED2ZHGAmKkVSHgNMTB/7lP86zRCxEmH0B9cLAhSrJ8Nhcs+u1gmC+zFR8ugQLwMgbhbtz86VAYOR/2pzf3/1zh/7/XZ3lpwpxO5SpBsAnnWNGND1oUSFVcLLAV7bLlWna1vVXAgjmA21p1lkJhRtjtPBr2MzgabqstrDBEzVMZS4okwRKwhef7nz76WAWWCxWUAzd3kUMOukwV17wCJ0SJAGyCIojFPABi/z5X0jvbZ/6+765CYBgnoj+NPwpKtcNw349+3OOzmRvptFoXw687hkJe2ojijLd/NP4P52v3v7Ybf/7fKV//nHDy92h/bW1pX797qqW7969B/xTxd1xdCPrPmRT/7o0H+aHyX6N3nzo2r/gv5t2/yo0Y+6+dGiNWTzo6MLs6pu/sJV81f1n6GbhOEQ0vUQZrOgymG95akr5c3PBmuh80yNdv6k1p+vFiHfEELrmfihtFEqJ2T4QgQ8LyBpxj6rRVHAjD1DiWsqec7TmoHGuyoycjL32C7V4n5zjoYMCLdHQQ9yNcoQMXt9c3VNjcv2l6KqBOL0KYofyGikLfGN896sZLJyXjs4xeuuA9tIVlnlHU7r6pBlB+H0TPw48ZhHboJUguPqFRmXbibKBRK4XaJ8GGoGRcwQH2/yf6T7a6IVCSHz/P5IOizzvCzZjv7U/cOaIyc8bzQprXDnKzt2vv66/+2Hm90kTOjdCcpwHFLlNP+V22ip+0ZLaSvOtLW1FX2U+Wnzzp1tptgqFwozQyQ+swqOff6dB76uaqTMCaC9iYebn+R7CHCHosyPD3CnMMIfwdvPJQCMKjPcaoqfxaNh3CkI9WdWTU2YZ8RAOljVKJBBpkKY+KkQk/cgU+sRIuswRn9yfTmGqlEUg4zdyD2+SmXDm/bvcw+fwH4odFG485cNGc8hQnH6uIWC6H6MFF3CY05poShIWD4HCft9UP6jygRaHpbbiGkMsuFiChMUAuOjgxonZu3lxFRKNsKCfHjwoKgogSbDsy9giBc1f42LaSmG0gqkFdYUbYU91mmXpn/wBTCUZqC1ObmdsLrvhJWukrzW2jsbjRPq36v1P9U107XgPBD0UQiEb9XErXn1HGgJUhiEj0wUM/ETxSb1E8ozoEZYJLNj/cH89ILC+Htk4EPuwU2aIxxXa1Aon6AQ/B6BYctVyvaYXWzAc3o3GCjm/reiapmhdAKtMAi1wgaF7qBQXsVK3NDM8okJ1DkSt2QbJpC4IaA1xZBrTuvwchuRddeI/FQIWRmnnBbOij4CZysmmRbeWQ9qBuSZF22MM4HGOMWxZ07C7PETLicFDwqzWxyRIg8yVur2f+jw34kCF8PwkekVued2yZG43YEKaw8eL3A5CrcX7n5n7pHicQpB7FEYJEbFW+Kj7xqvOROV1rVxWg/hOMGq2nAjlHaBwirFUdi9aBuKCbShKI7C7mQuh4mfVTzF/Kr+ysNxHMXhCQp7LgFQHJ4goH014TiEwLdq5PY8I4a8DYzAR3CKTfxI8cl74F91OA7j8BGcxtzji1Q2PHc4DgHxETDcTEXE68cIx0EsPkaabuExV4fjxGw4LrhBCMpnSc1jcIMhx8TWE9GgkCUMwfJooTncaL5vcrLe8fAFwO59SyqA8i+ATcVDg/tCjjhpF7c0S5VzAyXbxZPioQiDj+IyBi8gaCf2/crM8kpZZd0wYNOqugGuEqYWwXCcQOq5aPm/CVmpAqtnmi3LKoFXMFt2hC5/7HAcBuQjKGa5B1dfczhOIqVcuHGZD6Lpzw0O8N3DrsUjgu3KpSdiKAS7R7FAORVtiS/eDrh0NfeeKHOinxsqTMW5445ZY0MBGYkC8EUL/U2gHExJFIAnyGVmIiOTwvgwAM+RQT7FEM+e3LY/feh+CryB0R9fNQlHSRSJJ1AWuRRAhf4Jc4AAaTLokCAJFGTGoiXAJlACrCT20mlsMqsWVoHY5Fc3KkNBeD5GWxRzz+9WPMazjctQEB+QovPnqqHB/P97A2X5spk1dQ49BDGBKEYnpxU4iXrI9dCQrul04E3raQeUI7weYlap2rRzlxa3ieD6iIuY9fJtiEgYro905ZkJVzCB83UNOR8J4UmGONt0JoUh+0iDSO7pEWjOMlhhO4Qt69DxTx7i9BniF+dxXcgpVEj1k6J9M+H+ptD9K50HohTKB5Ay5tyDizXP7W6gx9X7M/SgKIjgZ2zRylQbqkxVSNmTCiG4ofQ7QJWpsQ2m5+2zVQqFHEjaPpcMag0rntf/RrCBpL22cBCuJGrgS88+H5uATRuFC/E8Qg0kXV8TV51z0JLYXPCgE5rF/0270fbvu7+9eL+53zYI3ax+Wiv/fxfMXSp12UQBW+70O7jd/qM5ud/E3fautyqfXDzcbW+fPbm/3X8ZDorzAbA4tz/WKCnw08a/0OM2D5cAbqBs9qU+FgHQgU+9eT2yrMO5TmBpu4ClDS1IdLDM6PoQwPrh6vrn/W/f7h+uD13cyzYGX9pUyVddsuwqyOqjA4oldsqkej2i+rf73cOn6zHhAy5F2r7WE75khXGKMFU5hA94lD1+idCi4rXRokMjaQKb3putuODOtibkwvb0EuPniZmB1WldycmFDLDZsNGcCfM35Ma8hIkSLnZpMyVRLktm7VKECzCLsHWeSe0hGNRJliihArsX8IZK2i4lM9UpFGeLWjQzYdJhVHgZIiorayed7atnnxqmmpypY5wHEAxhu0LZCCF/RMECGyGwXRyKEAZ4XaVKFtidQAqpSxrpj8XoEMe4LL3lGtmilzZUEi73dO5fgOQmTXomyZYOG4NbUQlZS8NZk0xoRQtvMIScsYzVAdGyqE/zRIt4XNcIKFKcVAvB3QWY3YKj/fVY/bVsv8I+BLynkl2AJ5sQ20SDNrdXd4H4Duw8wNnlTOqb1Z4pX9pVyS7YkpjQKR4SbA3AdQ2ZdNcZvinsBcAbKwnqVhIXPYn0Ks01SRL1HT4KN7aqlatr3hZXts6pdZWtFXdKBtqg+KKyzRP1g3qdmr4WLepvDn+4URIjUV9Xyy21sLw/bEYkUf7QcMxVJZjXqI539rtzlau14rWuAwVHsP6/MOgXJTwq5Dg99V2a3ZyW5++z/LrSVgnDNeuo3+b9ldJK1QFUWVh8XxaTaRA13+42d15ebHZlkNd0wLaBtfe4uCIExhSQ8kNb2w8/fvciruMWltrj/ZTstT0ZtsRftld32+tftrcfl0+6qF8zYbB0HyvwzK65kM10077T1tVV029VMyeWHyOsuS+L+zLYNIXm/wW5HCbsSZ1CZnpjiHyMJ/8FdqQXdzSBpZ+R3PhKhv7B4nzSSp97CxPj/gJ3YBf3MzHvJOMOSmaY4if9ocJ8UhaWSfIhexM9469e3M/E1LsMkpfMLSWN91v0WDNxaw5j/SxrEBM447Yp+23H+nFTCSGajBML9MnwpeBBnmgfwgU/P1y3Jsy3BcYShOQ7KsPHHlMmbMix7eo+VrSgqniS6iqZXiraFQbd1FBjfFoMKonPD80hDag4bwCaOvuFC1tJYWsn6tA0Fr1kSeYx+RGvYaIG8bScDnUo9lBDaA0hTh+874QuSLu4owls9gxWLxl8h8HIg9v19t2vm6tAxZlL81GS+N71bZDGVsx5PrdOdsUDqjaVs6bWyqpAbcOyks0sHxi06rcNocpgQ4W4Hte3h82GNLYfYh9xTiouOMfbKZnhK1qFl4IIBWvLY0y1tGz2oUqGuaoWiukOfeJLC+LQjq3QpoWfXdqiXDTgMxmdndlJRVXlWJ/mjsE8orrFe6mwxJtuqWSeiZ0s0fT64e7d1q/zy9Xu6v7Lxe/+492vVxcBXxWVl2MjPvsyTKqzigq9yYZKppxYyZxTvLMK67gJ6H02zXWqtwrrremGSuaaWMlkE6B5xZfNBTjiPSYMkibo2WGcm7dfjNZWcOF6j1XwSslaMtNCJyztkS+GyzIl/RAfKzo/KyTv0ax3bEcGx2mG2N0BWz5+dBacw073VTIIz8pE4f/v1CxyicsR79xZrawrGJJWVv4Q3iGXNevzC7KqnRHWGr5svMFJ84UnZB5jIt/udzv/jd5km7bjGhCBgu8aFmoReZpZOnGEA4lUYnZxOxMwHhl1tyeDr32zfEZY6kx8lVySDz7vlyiSw7HxZDsTWEkZJC8Z5V4wm5cPzFLDnWnSpqtZ0f7tydrWVrb9+K0FIbk3b7S1vB1GubRFvhimyhQ3Q1yq8DzekKxB8+gjgm9phJeHmWmN7Sa44U53GD26gelyTXuLYcumGx4QX5bwQ3Tkz9v77/e/kFKhRDyKIL1VauQnjd5dkYoUojKu1tIy3hdnCa9WvZpVRoYwquGc9sKjw45eykwD9Gm53aT6Y2nU132JkLcVdd0UQndF0N5FqXRtrRVSLleFmmUnPZP2g1dOpk6e0EtBY90j4g5pNDf95FVTeaHuvGjnBwHTiJyac+MCwEdw1nrhYQijWQizSFMntSbhvPWYEFwa/bs8m3UVa2qCvH7lvXPOmKi4dkLLFohjaYt80WHMvAB35PrP901r0SnlOxzcTuzIUG4nAoe2nkOhbdCFL3b7jxcddMzSJpMd9DSW6FNQWnmfV9XGihaht+EJa0RVN/aX5G7Z3IIjzwvjFB9t3u+u7m52my8vr/94u//tDqEVl+YNnWrVp7XgdAkRyVTFFLNaGN3rfiZlZa1rGocD7X122fXMpDpDun9ySkH5vAgc/01gzYI4lCHnboj+3V/d7+Jy3nDUN91S0V7Wk1XvDaXGF8eS1Ytw+htOGo8JKKS9gy5eLFSllOWcSc767nlvkFVMc8Y0Cwxjh1PBCyPhHS+kHB5r6A3Aed8xDJdGcz5U27DaKDmInibAaZoBGNyJwLBQOMGbl43n8SGeVxB8MEh0uXginhnV4GIgulOsmbXaWV7C1JX//0xpWwca/KGSLRvT4MdOnGKzAIIUX8S94KFoRswYgNkhAM+eBohtFokd3FxIDQ3kvt5EzoOEw7RjdpShhU5WefX98hnd8hvMpfogV+IL3hiczh0jFzLofjLI/wC7MziCO53fQ9KvDy06W2nGHLeS6y7c4pirrKlrr4gC8o/B4di8bGyRD7HFwVA6RrvG0u/EQpHBIdwch2B4KOgYegNDXOlff/ru+ZsXkY9ALm+qZD0KL1mPgso+H+5axbZ4VKhmcdgxm/5DTPX131+8+Ol1JP318qZK1qbwkrUpgP5dSj5wUrP4yLPJPzzzN3958fMPz1+9/Lfnb17++NfIa7Cpm8u4hpOVgjIVvgWXdwshddBlPjhvAkxMMe0US0w0MYQvVTbzcXwDjwFvBIGlOA75Tbz2tDcwBFmjIY4QkhTZUckqIV6mSmiqwyVwSKh5cfA9m+xDciEF6QiiS9FNlSzK5SWLcpMoH9C5mak+3jdIcy4rJpjmQgxgarWuFLfOWBFIPDEIOkVsoFmBs/mlIQzijNGPWPT4ha887W6vN7u/HYTGEIwtOzI2aIwiGKoIu2982sjbMf3MWF1ZoeuulKzNP2hRCVtz7rQLKQO7+EqK3Y39mu7GpUqGFXfTJQyfGlMZo7lz1ulDdkjpyhvLVjqjAy8HwldFZ4cikOMDJEJzrNGHaQonHip9jJNe48GhFLVs5QxfuFQKVjyDkFVhzNvoo9fjo3M0pWFqejGmRxkaxALGM4hsVXJmRsBmgshVYfzb6BsQXz/zQX1e7uhgRgj7+nlPL9Ehh/eWszMMIluFEVKjLwAMiBBfJe8BUyAMVhp9dDAihH/9vOeWxE8O7y1X+jMInBWGcIy+ADAb0JKxTGP8icaw+XjqWVQMwmmFQROjTwrmQM5O3juWv6YPQlo1goqh0dgFeWq5ypVB+CwcfqDJiWhKuxSe6kec5Q75i2ItYDxg2z7jwGCqo5pjrRMMdYxnMrWku3KYbBnghCGULmwq0phnvLsA/AX3dUw2YwihC/sIOeetk03UESDyqYeZMQgFFh05juCwAGg2AujCSpmGueIpDpwC7JXNoEzGzi9r/0j316SBZQwBgGEDOOe80BNAOpL25bQRw+Yf1hw1mrGWscByGGsZ/YhBjC/SqZI1jh0QGr1ligoTy1P9Hzr8dyJfLTdC5RxXpvLV7nD6tQeO565FmyCHuwLRVQj9RbpCciZ+m8cyR6LYbLm5KufcwMJn6OC4u+18c6UZRBwrOdE8ECNGwGJhnK14WrvUJ33WqZ4MAoyRnp+ckwNjnyGrYHao6V17sCLnj+a7tShmMWHaQJIAwo3RDv6MWDkHdv9R2P11urEvlvNGf3At00FQM9pDn3PoehXX3Y+pkUeAeK4Tix5fFteFRiotl5tP4PDEXwDwBRgKVVLUm7M4mxDvjPQ0ZJ2XJ76yN2fwMRGYWsnYPwsE/9VyCd0EGkw8qaE3gAJm802znnCb+03wXR9wWw5/k8ZhywXyWceGXgHKe0yCzjx7ctW0raw/cjynLQcVsjgtEOqHkGmkPGQCCSSe5MAziEj1rcozjRdKYjYIo0YqlrJODn0Dh8XZuC+6eXMHMpQ4ejTTIYi2kqkAFsgFQCQ1Uos4gYIST3rgKpw+8RLFacsFgFnHtSmc9qeMbFo8Xy1DrmTxVSD8DyHKBPEDMuLhgqW5+32i6dT5S4hdJogTkHNiWCaEwobTjfzPnuQcOJ7F7GJUJ4vFAvF/iFwmiNGfERAXwOhHNvAR0/jAW0G7pPkjl+MW/yTOgphoglj7OQcF1j5nk+7lsQbz2ZPPm/b0q88bzVgIF61k+J8F4v8Q70wQkz8jIi6gyc8em7OA9hfEys85qUzkrC9n4yy5GCLM4qxA7B9ioAli4mcEwYVZ4VVFMlmWJwlB1QQx7nPOrBN5LM9vjucwsxh+z+KwQOQfwqiJCICjeGoDe55zYncRQI9nT27bnz50PwXoPvrj6xgN2gPEts85ul0bqQE0ySBANO9BSLd49KiYMtlA7B/irUmCQZERBpfA5v/aUpsQxU1GwFvFH7xOf3Rny29CyLd4zKwYXgtE/CGQmyRAEhkRcAmMf4406SSIztmcTIgNJyMAveKPDVyBUPVmG4/NOm48l+nFZEcWlwWC/xAUTpLS/5wCeOAJfC1VjBAwTpKC/5wDyxXP6m4gxNX7M+SZEDhdyeh/ANKfQWg4SZpDM2LgEroGsTnk8xZuQNw5SbqWc86vV3Ce/9insMlWqGADYdSVTADwQAIAYs9JAkaQERGX0GHAGQAIjRbLbwU4DZoOpNU358TAT4guHD4vr8HagZJJAR5ICkCMOkUchIwQuQIOAlczpJ9HoYov36YrrOZE2FhI/IYceqyrG/r0Lo4XY6kQz5Ww3qBkHoEH8ggQJ08RVyIjvK6gK4ESCQTiwK/T/n1IEBwDW3mhUA7h+BRxJ3KOnppZiIxFBg8f8fA4AugrmVzgy8kFDnH3FHEpMkLuSiVy2+OUO3AIyqeIk5FDgtS+4rMWuvB6ufwgi++WUw8cIvEp4l9khOEV8C+4/Wr5DpofxMXIIQF0MSKAPM7MeLCKsWRGgi9nJDiE+VMRaGfxVHeJjHdu9QotC+Jp5BzdfmXq1f9Nu+/273u8p/eb+22rbeunjD2tzQXjl1xfNqGv1vJqXa3b7T9aE7Xxy++2dx1ik2fXh7vt7bMn97f7LwPY2j97n8nbl72BizGca1qbW0fHq4bzwE849AlaB5v5CYSIjNaLfZvd0oErqJX/vwteX3J72bjmh8d7uIHm/QwXwIMX4NU4DFnR2EG8Kz1FG/8BGBOirnr2B9BsgDWBl5mVYViF+rrxzt3MB2AUgzqP2R9APQZrAgUzK2u4deJxxfsdMx9AYXs68yH3A2iuyhp3dWZlB7dOUw7R1vH0B2AXuaTWd/YH0ACRNc7VzMowzUpt2HgLbuYD6NESCzH7A9D+X+UAzKwME4PUzIo3NmY+gB4tlcW5H4Am6iobdWZlmNTSRBaL6AT9zAfgo9VEFud+ADZ0clJcvJ42CqVd6ESG6JTyzAfgo9VEFmd/AA3PWVOFMLMyVLGayGKRZfv5D8BHq4kszv4ATJ2T0uEM2kAVq2m+MjphN/MB9GhpQjD3AyjXuybZO70ybOSSmshikWm2avRoiSzO/gC0i0lhcAZtoIo1VBZnmq2ww0caKotzPwDtYlIenkEbqGINFZWZZitsUZGGCvvcD0C7mBT7ZtAGqlhaHxFfIDD9AYOcWWr75X4A2cXl5A3sV+CkaZVPABB8moZ8n/kAqvMjemqiHXgeOH/mG9A0Jj3e4UMcvzj9Afhu41ExDl+ZXlWHSBM903HmA2guKTFCJrpjk2lvQwwUPSh05gNQ18ZjQyzSHpU6T5AmerbjzAfYMk+u3DZ6rkTSTNxo2rbF8nWu3DZ6oEQCTzTPpm1bLT+lldtGD5TYShONmWnbNiG6pAwymvmGDXF69CSnmQ+4EE+mTESc/gYefktFZeYhYAkhcZLD64+GYM58gS/fwzoWReNfSb8Qn+jwTGJRNI2Vzt+eaMJKvl0VemfRE39mPqCX7Sc+0a2YfIjgW849BAoc0zeQMnxu5hvBt5x3CDzEM77pe+kV4KGZE0xK7zflFeCJl/Etxcvbho93YqY3fVtp25ahD6TMC5v5hgpJoNAhQiwT0MIraY9CxtRnoKRJo71dpsvKbbuAJJtoGEvaNprmNzHznH4glWVY6LkGDxFgGTQlL76TcZH2aCwdFcATLVRptA8815XbDiRjefwY+5kP6GWWWblt9EBjgipp27bLTyl620PNDp4EFl8T8PF2/3BzLNVp/xGPPDvOAv9z+2+nzcBsm5tGc82Gj/nP/ba//a8Pu/1v7XeG0YMP1/dX97vt+/Efujgs+Lb5V0dr0Nou/wbH//O4AAniIqLejjOBcU7sCtR/2siq9xOjZfab/OZI3CWau1mSQwTaMMkLIzNObMgsVNueHhozja5eKc6eA4IanxuVfYKNQfcGamY5G256Gn3NPHkhhCrqvztfD/vEziAUJQLWOieuQBqt7TytIcAQEhJn77Kd2CAEZESP7RyNz2mkVrOkBkIDNXD//HD9ar+/Oe2sowni1o/Gz/kCxAuGWXm4iPD/Y0vdn9rUW3ecl/1Y2Z+ublJO9bfN7dXmernQe2Jz8MkhNXg2GN80Yut5CcLTpfWJYH4mNsfW0vqUQDxppJ9nc7XGeD1Zmz7dn16hW25O1NucKFvkvGyxa6h+4rEOE9tcGu5y1rkbiZRn85QHjxnPPz3ddK2JnfBE4n4qO/8qjaTzTrlMIehpX+Z4W0vj1H46AwxEGnnnRYVZIf/KA0PRfdl4S/Q0uE2JImFeIqwRxefALKBbBbLLYDtkf/NoSBOBu+j2ieKSjZV3PWvf9fHJN/v97m4UpKRbHkUZ60pXJOByCOYO3/zc4JZWjFutnNBNOfSXZ0+eSldXzBipdF1Lcq7uAOEzqaHbmMjv/kDPb252V92OCp5Ltcd6yvwhuOPMCdn09Hxp3BZV1UY1hRCarz4WGyLIkwLnRHcl20OpujI1N1w7x/q7YkxVRnOttGGrz6QPR0LKoD/M+AGVOpHub8nUlRO1ldY1+ecvDQyeP6RS1jIh8C35RQ5Jq4O6BQ/6Zn/XDGiFf6QRGocDXGx2V5u7JgYP/vj/2t3/7+v9hRc8726vbprl/9fH+/89rNe/84iQhyfBZteSFe/7m8PGl84zSIHrNviSeBxxquN8H3+cYwXPQUj/19Zf6tu3zWbevm0XfNjSJRPeHxuG7E7Eqk4qWZpPN0zLJfPyUTtr2tqLRrTYintW1lwYLQJM6/KY1p3qlv/7YXN9//Dp7bsm3h554wnXxo/gE3NBgv7yDm3vzb9Y8PJ4e3lcV0wwL3G80utFqK5FVQuv/2zbuLqSL4fXh+z8/lCdE1LuOKKXn1ZUViqhjWmKiL807rStXG2k/392vZYbRCNJa51QJ3RKTtZeTTuvo4VTnUpguq78GYW/KI5fV/yRhocDLPKTCgzXHYhXjnNXK89ePctx6SrpTZNaKnJJWF4MueTfGnvj7edPu2SZYQvKjD96y2a7ue6FxpvbhwnHKFdWHLZLU3/9dR3SZwXFQ/eehPWsJrlinDUNac17MqYytjbMKW0DVzVs/FXyFbFTiXVdl7+ferAX5zIa0SUVN4cVmhse3VddkTAtvK+6s4iFt4i1tFKIgzgX3qTkTApphV0vztngvuDsRolqkYnzdG5LYw9zJZzTjnXC76mR1ot4aZyWI3zHGQassyzI4x8vzYVdpqUwHw4mBS11OKGW4r2WMpVWtTFM1R3jCaa941JbId2E/Q+uiQMT8O3OUy75rniRq3q3v76/3e/eNpVLl6/8zz9+eLE72GTtzf27f4uqhv8R/3RRVwz9yJof+eSPDv2n+VGif5M3P6r2L+jfts2PGv2omx8tWkM2Pzq6MKvq5i9cNX9V/1mcEc3Rtl0KPJ2QKU0nPbzppL1NYep2yv2XdhRKpWytGo86JDwGiff81Z9//Pnlm7/8kMyU6lTyY9cabKuc6uFy3vzlxc8/PH/18t+ev3n541+Tz2ZOdbbmda082xC4ef33Fy9+ep18Jn3KM5U3PAY7diYWfVJj3h7CpUYy2ci5PlzKvPfoeM2UsTLsnfzzN4dC0cNv//xNW6na/eMkjB3jqJ6cNl/T7rCuGhZX8Q4fhSqNm978ZZX3uiRn2jWusD+dVcx7L44LY0IIl4zDknQyXmu2cjcKvj+A68o4BDoxFMwjA9e0XW5UaonB1EfVxGeYDs1bsL7xYSk0StZh0ZQ8lAl6hBHR0eiGboDWY+0ApAO6YQO7FUI3fPfr5vpjjwvIG8if6+1vPT1ti9Ozez/8I+6GMCq6O2r6DbZfaN6gt20qZ7m2zojOBTDSCx3v1jDD3fgNdvuNIE+DPGgvanOpxGUTVG8vWRyp0wB7DcQRQeJwAYnTItUNtCH9UaG25FHX50AaFEduvjATSK7zCCIvG5Sh9srNkSANbk8SQZr+3SNBuAQU4XQi1QSw0HwD0PGFzrgC8mR21/csg7z2kvNL1oONmtFrNOPHKMPklYi8bU/5kbyWSD8Z3fM3oxBtn59SorLCCL9gFw2y/ilqZ2tprZSrSGMaEFDGxiCg7f570jSQBwNp1DRp0ONoIoijx9Hf++iNPL/e7PYfv4yabdACYlhg0/2rb6+uP+xHK/zesounDSddWPkH/w9/mGwHEmh+j6BjwXJbJQWa0yPoCK7cVmqBRuFYhz8BwWmSoWgEGjdjHSZT/gegeUDAdGIssZmVQXudIAMuRXY3rEATUgSRniK7fVKgUSiCDEsUE32Iyd+AE8kNtofhyZK77wQa2iFIe2z4A4s9oAKN5hCkBzT3A2gAhiDdmvkfYMu8tKavUqAhEtbhVSUYVZf+gNGIBuswXfI/AGHayGi91RICDToQZA6syAa7EGiSgDBYvkG5lP6yEF6/IP3y4Q+E+NIuy9GVfAneq7V4VSmpMZ7ENrCz3VpMl/wPIMjxUsiHgsN+dmuxNJbAWlmzdfhmLWbK/A+gN1sKwU5wht4seU/ZsCiCww53QaJDIhs/RnDY724JgLTMA5AWHPa7WwKBnf8BiLNYDKFacBhEFAS0VEwAASfJTBj+E/FAwIsijaNniwWClNSVTqI4R88Wa8L8D6BnWwoEWLQwFGOK462LbOgz0WJGjFUtpr+YiDSmsQ1SteQQwQ8EVC23y4JnJV8iVUudxCxcbcEFUrXUScz9AFK1pYC7BRfozVLzOAuPXXCB3iw1j3M/gN5sKcB3weFYD0EwgMUEBnDSexJ6WZevY3c40sMaYvhNGMRpFIea1RDTNfsDULPGW9zBK4UjPSwRkTI+GTPzARiQItme/A/A3NmqzN3MygKyOxaTYgIOPIndpVzWgevYHY7zsATFXOahmPsPaPgBIsGyPwCxxovBpAsOx3kIsnUxgX6fdqUw6hSPfr94pXCGhyX2r8wD7fcfgK+UjB3I/wB6peV8YzjDw5IhITJvSIj/gIQfIMZM9gfgKI9iU0j8ysgAJjHQiUEYSewOR3mI+EEYy+wO9SkZuiPzZuL4D0ADmAzdyf4AGuNRbOiOXxm+VDJLSebNUvIfgAYwmQaV/wGY4Ck2rMmvDPUpkWJiInWdxO5wfgcRNeH1AyjR/gvIAi6BpehXRdkc6qdmAc36D6BsDg1qZ4HA+g9AvUoAeLM/AGd40ND/OsIb9FqJcsqbJug/gF4rUU7ZH0CvtVg6lsOpHZaEy+UELmna1qEhTPJE+R+AQ3figU/DtIEuK0mCy7yJMv4DUMWSmTj5H0DB4HIBf1svm9gie96A/waMB5MRZWLCQEgSmHCQhyADDcIfCMgzOMhDxFsgi/LMIg1L5PyEcZBGFxhiijcOlrcNPVYSEpMTVRlJ3G7ReyUWa/YH4Ei7eETr8HOCtjCJucmJnHfS1mHVkyUBmvwPwGBwPEB8kDaw2EmQKY5iImWWxO6w2EnEp8wW2R0WOlkiIeVEujKN4lCzkgBN/gegZo2ftxC+UmgKk7mZYmKGcdqVQlM4fobx8pWiuBIJXE2M2UpUegIVNBHfQ2SPavPfQIlWkkLIHknmv4FeLfnGhE2ccsUCVjgJMpIs/IFl5S1ghZMgw8PyPwDVLBnzlf8B6MfGuw1Lr0DA0iZLxKWcMP1S5I6ApU2WmB/5H4BmcfygspBgE6xetpzaT2e+LMaWjUoxMWgx+Rvo9VLez8u6CFjrBMkS94EA7zP0emkNcO4HYBiKip/MYWVCoIInMjNk3fNFJU5ENcoJ4Z/0ulCJE5E6+R9Az7eYVytwiRO91LzMlEAlTvGzSRavFJY4UTnfKoJMicDFskXVqoXcb8hlQ7zVDLnfgEqXZB1E3kQbIVC9U02989AHAoIH1TvV5CayPwCN55pcQ/YHUFdAkYSVEPWyuGztrUzugSVPguRlRN4YJyFg5RPcctwHArQX6B0XyW0IWO5kibaVE7RPkvmw6skSaz//A9DZJYRfr1Rg5ROV+a2jkcuX8MmSsuKpjqc0voRPtqYee16oVEj0eouESgUqfCLCWNaZtggsfLJEGOd/AKZ+6nLGDix8suRKZZ2XmRGoBoo8qfwPoDdbLPUjpFnWUGLiWlPfLCqDIr0GU52QSW8WlUER1gl/IPBmYUUUbR9c92ZhGRThyjV0H/WC+/X5uBdctlc99IJjsRMtNrsvXWBESnkARlGqstIbDFpJc8CZc5XkhjmnGuVz2OuoFZzsXMCd2ycLsAnRzRhzO7eHDnZdSdPAyTnZIYQ+VVI1kIaM67akLGbnEu7cjXdOOrBzd97BZnLXoF1Lxeq6b75/qlSDGyY8xdtJ4DEbV2DjLccPG5ckY5vLLqpDJeRWedbwWraW2vWY6sxVrt24jGQWDXfO4M7JhODcnR+wjRsUO22UVXJgF89Bhjdd623yZnrvB2gaIWA5myShoRQJMGz2Zhr5ol29GPJFM7XqYyN3WuiLMYNRCB5/TphNJDZzSHoOZ5sG4D1iMf78cN1iCn9bAOTKVHXoWFDr0HaoifDkjNYZTghBzu2AVnL/qUGaPtzQ4rZQMSCNB9oU7zDIV0WRMCFfqdBJof6k5U7BCwi+dd6jBerKW0pWe1busW6FqxiTXj+00EPL2wSWsyKdwDHG27A/PPPPLkONCQHrHxkjHeBwQ4vG6ZEZjlPODBi1JfEkP/QkTzVgcObsEp0da7Hcsy9Nujr7DMMZGijIfWvqX+e5z4W+rtENYOaHG0q/AZvGfbv9x5IDjmYObdChMc1zDw3meco5tvtTe851HBecozRzcqTpUxubQ5r+dBMtwuoe1QRT0IKJmohEda/RdUXpe1Mv0xzuNF/fnwx//d1uc+d/3Oze7vzpxl7t9LmR9ie1yMH7CGr/w+gIwyutuFbK2c5JUbWttLcGmFVMh/YJ1T9BwMkSwC7IHUj9kw5juKFkWWRrKIAfYUryzMGR7iedz7kHB2PVkN55/eu2mU72YXvbwfVfH3/t6FBycvXM+WGbFynqyRXF/Hiq/W8/3Ox+2u0h7H+DWnq3vf8/3f9QTg6jMnhFyw2zPfxuvMpTU1d+Ma6Z03UfytLWewJ1XWtP35B7AqvqFUGmynv4Ia8Dltx7fsUMADeUzv9gAiIab/ztdrd7NcRs+zm0292HKMa/u7ndbt7fNY/lcrxQ4vt36PxYP+SeX0DBx7EEQK+igbw/EKQEEeIlgUUGQmoSOiQJhnlOPxWbiReWArBlgmIgTJTeJGPpNqvOYOmGXh9quKAQWsH9BY3FAWV/NMAkuC2xrBTgRvNtxTKjN0Jou5MnhRU2FH4t/wLsGmvdquXHKCYiEjk3cLJRh0+DN4D0NA2PRtcfzenpbhJQk7bRTCmjVT/r0zFTNUDE3BvfoeA07KVJKJGNlI7DfLhvD+5NmbF3ESISpl0pxOFEdXHiExhyCj/8+N2LV7FPIFCULCaiIzlP4GTDS/+yvbrbXv+yvf0YODHsSZIUbC94E8GncEDhZhVj2tVKt/2hDSS+qysr/POQyi0PhvD7ZNBiXVNmMG+xhl4ibH/yFhZmDLihdItNQotNnH+8+8zBsY+ORWXuwRU8OIoYzgmm9pVFTCtfpkC8nQr7yCSBt8uVxMepTZ+vpueolnZVETw3BT+eQB1Mk8BuyL7tNr9sD/Mugy9NL1NaTIRGciTwyYYujGauXvzuzTff/y50cFjtRMGi8y9kCI8eM7YhS8mhqDmpj5rwVHOuo+Qsqz/t9pv7/jaCzwFG0Om0gHzqDw7Hp83nOHNE1sg9JhWlE8I3h/olp6ONqc+qQEBK1ihiTp3S6F6nOTOkLwLjRlXKqWbyt+srkjjXlVZaN6UxAfkkYUslfRC5mkA/UuxSwlZOSeGUJtCjE2+gK2bjXDYTJhlXTB+GdztRKSOlFNrK0D4lNATX1OLOG4Ii9HWF7CFSsuCo65hiD+mvOnQpa5Q0J9Gj3PMbaA/qrzV0KWuzLJtzBYF5hNClRF2/1CgMQQJEhC6bVSPGgE1uD2lpmleNRpme09IiPXQpGVLTpFdr4k3kqOmSk+Bh6DJ0Aajt2cXgaSRegFwRupQMaWXSEuaKFqyykgWrSaFLyZCappGzzBGG7ZLtCENdmVpoo2SbsGpil7yulNRS10yHDDqG1PSa9v55NR0yEhhW06S2a4IhUtQUqu0yX0m8RjKsn0l9V+bB3f+EeI1kZlki5ypnSyLnJxkYHlbYsM+/jeogcRCNBjknkIcIyb/+9N3zNy/i4jgSj0Ahpd6uaKk3L1nqjUq/Hu7uQxVfEoEWuBjssMR7mB4THtIXEOxA0tlsrmgJHj9ZCV47jDz0HBAIg4tBWEu8htAk+sAGEYgoyXK7ollufrIsN1MRtwGj5hRcOngbIVtF961a3DaGiVPONeEBb6poKyqureKurXdY3qZaNh5zlcVgLP65Kby7e9i15c9QO7zZ74tmWCVEwJAUOTy+sXWO9qxvQFFNBaqnvOrjabWnvPPcwYSqZZD4qBJtTcv/vJ0YslI5qkQjaRA1oaYSzCVXP1YXRpS1yFEhGkk65B6fQWvRQQJMvQdv5WW238RbiRCsJAFKNO7hH22Sv99e3W9fXt88nOPlo4lQdAxEPAzF3Ms/tp5Jp63rABL8yxeGVbXUuumPDT09CLKiiMWU9/ADle9SoLw2SfioCbsohfNBCWpL8jHnTzLE0IB26i4gCZFiGCOBtNzTi7TWp6vr3GMnPHrYdEZMxDy+C5SxSIH8cxIXURMGYArl5dfZ8yAFajwjij734GrNg7sb6HH1/gydDxJCBFFvLFfjDN7Xd1d3N7vNl5fXf7zd/3aHcgflVQ509ulgoIk57Ikqp+t38vdaaWdErQ3r2x6YlBVn3Ni6hbtd3Kesl72vXPIP3tZPt9tmpcnk7QmqeaREcXk6CycasWzO7x1CXvdX97vYuDwaSUchfFzRkmJ+spLiIc53caysvIjpBZQIO4rAbIevJvg2up4gySpWC629qO3NsaeyFpW0SmshTfBtoIB9USgAF4ACkBIF7Ik5qCY4JUU9QCgAjjLr5L0ebLFwxPr4Jy/HrztNO0psFtC0et7xTWpH0E3797mHj9eMEsUBimIBuAAWgJQ4DkDzRVlt8c5+3eyH4wA0a5R3fJda1XFu9oMoarou2Qmtg4FSiLbGOPk83FAq/dv1xvRHgahj0XE03zV/JIPh4BBMv0FsCOcemKW+t8+blgirj53AamLZJso1Qgcb6NV+8/653/UP282dP9Env+Z0bXnzL5a0RhWK+9NxY7ntVbprr3Ky0kpp4VqgtdYbYLxSjrsmUx2yOeC0UU14MO/NhxJzcCKpZ1nsjMANpT8BviL2etv+9KH7KfAWRn/88CQShYBBFMAvIZcCMArFUVPN/PN49gSQJoMOCVIBRQYK9/rxoazqzfbzfVP6eNqIAJorS6eAhbrKYgoJ2VwhYWNQXOz2Hy+6kOLiThEmHRnkFt5qUFj1DXBa8spabbzgcb24Mt5B8y9VK8uDaUoIKadXgRDPi6tQ4bPGGhvTSceDLE8+VuCgobDlV1D4jLDqOAGZzj0/9NA4KqyCr/bxqp4hbJ1MHocSElMKRdCOZVXnANKSEJFOkmmXMn7kzpww6NpQGFOVrpWxXSqqwW2SrOJWNdCRdSh3BqHrNEENzxMFoeJKjfU2dpbhhtKfAnKWcdp8mjNiiyxff7m7335aLjSMkwgWkQE7zblkcGsyGjdnrbOEwHN61cCGeUYMPQMIL8c4wZPV8QMppm6AIbfZIq0Urv2MZcqpFVYzpkHRBAK7l0sWtu59fnoXx5yxxIhnU4PSEIWb9rg+GtdD0+8Zin/RRHJNsz65LXu6a9mTlldON8VaLXZXW19nK+31kK21DJmOEO5OE8sxT0iEKj0g2JznXupn59Q6cIYqPTQ23BBHxIqE0R9cLwlQjIFA+uSeXayTBPdjouTRIUEIwJ6A5HG0ISEwFAa/2tzfX73bUhydU1mtEE+vVcpIDuT2BOm+J6gJr/nVrGj6d5MLbQ2yFkqW3rSrLX7dYmsBW816YnpeymOApTcc9QRRrji7xWqxYYDNtVwKqHXi4K49YBE6xIsDCIOniROTx4yh2LNF4QSCI6AnxiymXAWCvo/u04q1V/0f6f6ayoMSHZzGUfIObpJf4afuH9YcOYHdYGQheb59SPsM5Tl/3t5/v//lCLB+qggvwtAzpLmD5zZ3mK65QwpXNaNDHKvNYWqTqIQ2svYSLWR8Qgw9TZz0vGceqiuwKEZAGhH1xCzqFG5HoRJLkjyAF85XYQyB9PxGaXAk7+AoOIICxtPlj8+enKfEGGLq6fihQjE8x0IP0yEtT9oa9MTsmQTScxAV+ep6WhBUHyc1trnHZ4lP7nz9LBCsT5LB97k6Zmhke3nfeGTbv3U3evI4B0TfE6Q6CZ50VXWrA1z6dudvJbLE1SHFTiBDJ0qnckpcy0CGeoa/v93v3n7Y7X+7fOV//vHDi90hB95WvP57XdVdz+3xP+KfLuqKoR9Z8yOf/NGh/zQ/SvRv8uZH1f4F/du2+VGjH3Xzo0VryOZHRxdmVd38havmr+o/QzeJLBqatM5tmTRdy6RXEJWSzHrrRckeCVVWxggrWQv6u7xNaNHED7KJ0i6hshWHLBpSQ68nZpukiFcUTkNlK1TynKd9xSF7hlRt5R5bpEYR35yhX0UhAEJRuENSDB2S3+53O/+Vvn7mLGVqCmEOkqJLeNwVaqVdsi8vfBIF16AQvCDJr8uJusgcbXI6+NPQQdFIbSJs84k/NEN9iVPlqpbLaSI5UY+WQ/ySYKeA+K8f7t5t/Tq/XO2u7r+ETg0NGEP6hYM3EVR7Xb+w1hWzmismhiHGXHq93KAEOBtCw1cQelDHTw2K0nvBr6OiB2Ln6YnZPikKAEaPBcr2T8rH6Grtwx9bVaepaqzySdg48+gobBwu1n7vj7H+0AnqDyYs4sfTRLFcIHSlGEpYEHmkJ8ZUpNAd9UQl1MfmXUAU1zEcxiCB4szTmzUPru1UPwfrIURDUbhTWLBjtrJpYuzj4sDu6n8r6corBF9Iit7hQVep/aEJN3Loh2JI7ZOiv5qKtxy1XxJlG6h9HTwpUvWkTztI/aCq7+dSilpVsgGYcTXr6huNtRXjtjbesQ8pW4ZUfdH6Rhaob1QMq3oStJ+YiZIieWDQXjCcoiIPMjYt1/+hw3+npeYUw3qexOwzz+2SU3O7AxXWHjxB4EIMA1EYG0AMYulcIz4UxCSUpGEAnnGVrBXHi4oe8aEwJCEpW5uopM+RtyeDS4Zu1sXv/uPdr1cXoUEfCmIUSlK8XeBahhhx9KAPhYEJSYx9opg551JKIignDPpQCJOQVCwXoP4QU4ke9KEQBCGJs8mJit0M6h/jbqWpXwXdeARMaNLZP2iD9DNyvcbxNgjj3n6zfb8VF6yyWjgtrQmZARzF2YvWtrNAbbtCyIScsISemIiSoIyP/s5A9EdtCVcIi5ATjyf3wMkt4V/O1RKuEBAhOfpEKU3O6y+J0fvy+n77sSmwaN9/6PEjbEJiZE1k2HIOWhL9Fh50Qp36v2k32v5997cX7zf3fl1es/opY09rc8H4JZeXrLcKWWtQ327/0bJ84yjdbe86A88Ln4e77e2zJ/e3+y/DYf/Z28b+oN3xLOxA4oLICMZ09JsZzgM/4dAnMGvmfwJ18TACFxAjaGeWhpOYSWG0iQfBnfkALCIlsXMtUl7uzDeAZQZXjDvE8YvTH4D9GSQqoEXKq5z5BsRaEOk3EToEMCtMMohzt2rgDdfmaa0uGLsU8rIxD5pPt+Ud/RNukuPDC9bhF6xgTzdTEjOQMdFp5Um6KNS3rSS+3fwvAP40pGwi/vlGS1Bz2XgjnV63Iwna3EmCBFUMRlm5IONNETJsMnkUgxFPLsjo2AKfwHCua1JjM0srtHscHEXgsWt2r9EncJqjwCcw+OiaRM7M0kgHk4ErCON1ze6RDibDbPI/wZEOXjWuZ2ZpBndPqvcQ3Nia3aNXTNDbCnwC40WvqSOfWRq8Xk5LIRAe2JrdK/QJYijmfwLDGa0pep5Z2qDd49eL8MPW7N6iT2AJWuATyL9dBTc1vTR0H7kkjXUIW2nF7qHjxiVp4i3wCYwwU05IQ7R3LkkXiP9apgQV+BUTGZT/CdTJvAr2Y2ZpqIMlKSr1X8ty8/wn0CsmXREFPoEROUp5kk3JEtr9hICIbqWe/oREr5hUmxT4BMaZXNOKP7M0eL2WsL9R0TBaMx+AboaKZn7g4JFVwbM1BJXeyOiM+MwHwKOFy2VsW0NqE6dOZgU2/AcM3PY6d5qsisbLYhFgZDRgxcwHYMEWgVHWOiW1OP0NBBVLwO7Dh1gMZfgPQKA3Ys1qTZ9S8iFg4IqgkucfAkatiL2sJ8KGyYeAgSsSOMw/BHq8qbgxM6uix4uZ1KhoeNSZD8DHq6INqeVto8eLiWFUdOJu5gPg8RqKCawpOkEqy2j0eCnto9O/Mx+AIWcVHYpZpD2M4hnymoyMxqWb+QB6rqTUVFO6JNMePVcS6wweIkR79FxTwQlnVkXPldBe5dIePlcKBKxzkwj+GxbSnppnubSHj1eVoT3MDVkiEoyMRraZ+QB8rhLLg5XbRsYw5fRobISZD0BjWOLrjNt2KNuhmmwHry85v2R9vJ0fo+31KNbOpmPtCLBXA7zePhE7gu39aXN3PyLpIW3MYSF84bbmYyXS6wYg9efth61fDJVCN5/oy/LCGKugTM8FyvQ4rHOnqf/c1uYh2f/D1fXP+9++3T9cH1qbl2vCOEyOkJ1N1Aqvz9WfsCYhdErwlEgKPZv+9Yj+3+53D5+ux1cQYg65uLmJzqyMKyhZFJZSFsJRkgm/79y2a96DlwktKmuV48YdhocpU1dK8NpxbZfrwThMUxXuhB01whKo6zOIIGCACDKkK7MTUwxVwl7+RIoeu7yjkgXCx+2dXfQAm4kUQ2XTfSh/6uROnMhBk+zJpkr2wpy3QAuckqUK1iSRIzroqqdK1l7k8FoJofqZbEawSnLHm5lnyx2AnC8r4EyRwx5T5MB8qsDeQm4XmFDJIgemYemOShZgH7d3dr4HqlYQsJpcustVIkcvb6pk58Fxh+e2cmAaO8acThM5HbYMt7zS2qt0a9hB4jRN9rX1/+EBGwemwQu3QB2F/eM4WjABT8ooc/s+hAXHa6rKn8T0Q3GYvaf7Kln7LU7WC9VUxW9ur+4Cte4cFhIIHG/JvgWz2t2F9Qd0ZynB5+A9lOwBTpJCsBRC4DhvNv11jrsLiyjo5mg6J+MKSqKvpF2BSrWw0xRBh7bCjamErU3t6iZd0CgCzZoRwVLWPARQzGFBCHHAMjXB4HEd4SIJYG1YE9wc/nCjQ0aaoK4CdrUI+LuZ0wlF3wMvuaqc80TnbWqy7YGvdO3VcTO6YRk6lsNaFmITZV6ApBeA8DrPcAsu1epLuwXZD1rSVe1fQRPz6UCHnK240koap0KXAEtyiE+QeQnHWVfH5E0mlqYOGUFoUHzYyYE0j5jKJ+aG8n0f2hrqi07dW7AvF2EpxCgkNLydtuUWVEiyZPwV2GZPA5YPLIIivTm5lBdDhuX6aBSHCK+Wt1SyT/C4v9KED7K8To05pIlA1TdCC1MxI7QQrMk2+cdplfcSDVeGtZ1Si3s0izZZpgwcjLCfH67bWQTfFpiYEpaCcGAKccWjy4ZmRM0QWrs/AjCEtuQWtzRRhpghaU6XbFtua+ewdi7GwE9j+G7SKqvrijU1up65u8Z/zvwLENZZ5UTALFHLDmomvw9+3+urTw+7duddpOD0TA9L/kin4YR/m8b0fIV+xbPQMdeXBd46WezjME3l7a7FbgqcWabGGdLegOmFvvf/amWM865G531IqyttvdlrDQu4f7DwkcSkMh/BEIQqBIUUZn2IOUL0bKgaJ8T6gyU/hkEK7cks7mmiFi6D9U8G87sGAomjWefE88u9jgn4o9BluMUdyZIZCFkyAxEPfcTRoHPi++VSfQjqxMIecVgrS3YkS2b5ZcksfxLkEYfFuzEB/jSBbw9wR7bSSjqjtZE93JESlfXi3zsaJrRJsehwZUr8wcOCc8zXzaYKins0pDzsOyYHOeRckOP1r/vfLnb7jxfdpKHFXSa7uGls0Vc9aWUrXguptO3tgKdWeSLqxjy2anl8KofFzyQAkscWx4hHefj/MJNA/UtBXzPF4WDpxwpDu7yfkuknWTL9lAD7z2GVOOmnySb6EE6Ig/znsL6c7qdkwkmWTDithfvnsOA9JqKZBr7XFT4pV7kG6V/Vw8w+r2Eq5Q0t63RAFaFp3YWRr49lT+Hx7aeMxMMSfkUuIrMSRw2y9c1fXvz8w/NXL//t+ZuXP/418l3Ixc0pyiXr38Vxp6XfRcN+oYNC4E2CepqLRn5sLvj7ixc/vY6kvl7eVFGQvJMFv7vhYYGTQiVMkIBzyT9EGv71p++ev3kRSX67vKmiYIynK8jZPdzdh2JRJjnqnKYN+po05irRIP9Y3dekae+rOF0bJlpk26UtwrHdJESYqQ2OwwI25cYgBGU/HMSt6KC5TNl/HO4Qx/FwFjbZjyqZfFAlkw8p4w+4TQ42pzF7V3fzlLu6ktJY65zsyz44r4zmjIsW1GZxj3IxJJLJ7eLI7Rhr/7S5BzT9OiLSk0Z6cQiBsEqrptZD1OmCRi/GADNJL4nZiUav9xfQ/lKU9EDFkn70idBmmqwZJOgPP373Ilbe2MU9TfTgZ8ibk6V9/rK9utte/7K9/Rg4bXJwOY35e7hzXVdCeBWrneD9yBWhvcsljLChYVMcjqxO7pwPMP+QfpifKXXaYA+ciR2TbEm7gq7QwtoGb97V3Gnbl1x6uVMpbaVhLabC4h75Yiwi8wr0MQKLRome0slFE6kj4itpdO/y/dKIyshaal3bLtqgPdmFsFbLtvRycYtyMe6WSfYh0FZ0ZHaY7kDfEgCYIGpCSOgPhkTiuGwOZyyTjU0g32RI/jIpn/87KpveYiB2nlnCILsSBmlZJZh1nmC6V2jSE8W/cq5kyJB2y0585rMevPbvru5udpsvL6//eLv/7Q5V8JbOa8Eh1DGBiTSyd4lEyWTlJaoyteAHLdaObrWixaZd2KFA86LLZhGPoSoyrOOk5SMCDoomyINBrL2QNB18g/ur+11c5ZSAg6LJnibQFjMEacmKBWBCD87QxdGYvogoohJofHREiDTtKXTJU29FWOMawIh20sOXvqlD6mZge9PPubjF5Rh63ls4Bs3/3LRS3j3s2g6au1PKHwEnRcdkBZKIrrrckXNtf7ySvFa9/PFuvam1Uk7rQPmmgFOiSSgrk+pD7Orvt1f325fNMNgzkN2kRufSyM6GolluBFPaqa5oVkhX1YbV0rU4eYtbXHboM6l+xLE4P1KBgDOgFXZh4vECZ4T/sQI+EqlAQDgsuqOSSWtVMmmdglQgIC4WwZPLpvsQk0hAKhAQEotuqmTRpipZtJk0pgtCYsWE59IEziFQzr16rZ1j2jLbQxVwU1lua6tUaDw6hMaKxzjd/NJQBrHG6EcsfPzCV554t9eb3d8OYmNQA0251w83u0lD9K68IcqW3foJ73l82sjbEX3Ozpv8Tfm4MEPZmJWV9j8IbUWIg/SidVrscuTXdDkm1SJfcTl9rNfYSirZNLO0zkl7O8ZU0utqr78DvrGA6FrJUJ0Bbf0Iba0CImlFiOXkik8129Ya0GMQT0thpz0ed3VGj1kQiotTYxD9iu6pZIWDOlmFQ6CtVUD4LIWjVNmUH2K70W2tAsJe0S2VLPJUJyvyDLK8TLWS0uyHLtvCK++WK+51jezH+3qroWLaWwaqDiR7BcTBIjZ0pggcjOYzNTgJiKCliYuY2dCqB50a3+Ak8PxktCdN3db1vH7cYPGC5mO67OJ3b74JTXeHCFqahEhyL2II+8S2NgkIe0V2pGnQJuMaSpZyJkx1hxBaCkcDc6muhsBz9ER3CHNFd1SyhFOVLOEcU51VASkKIbNiIhFpgl73jqJllWVO1bqtnGsjgtJW2tsxVsjQHpdVbqakNyglcawlP0NZlYB4WTHmRBr9uzwcE7oytjZc6h4+QlpTefPKOenkciexgGBXxNTMJL8dRcG/3/9CQKRKh2IhLFaM4ZxG8D4DJ0TFGBdKDnUk3rIRkjvdXEHAu0PoVtF5h9GIr2F3x9/6YGjg03ZR5U+g6s6MLzuKPP9Pg4bvaNms1Ci17p/+uplDlHz25G67+/Dk4u7q43Wrv589+X04OHwJl/rDQWje7R9u3y139AmxrGqzjl+Pj99E0MbHp3FxSpIyZPCq5f7qGo2mmKIFgs5aM+xylgsD7gfEuCLzuSaAVuOvQXz9XAhxtMiUnazj8/HxRf31cyHsal4zF3uWCwMhUAiqRWaTTaA8xl+DAtfAv0ouBHqfzJfLOr4Ex2dfPxeuBNOM4cKAMQDRu8i4swmoy/hrMOAaNLwGhOfVmD4f33ZN8RHU730R/6+nMR2aclXytBqcVsDTTuGYDhHZdeeN565lHM0s7lrGCxdoFCaBMIgeeDxBb5fEXfuH+5uH+7fvr24T6D1AniYxGRrPSeA8cg5twaHlHJMhrNZ0TqMnj2Y3CCMWj4kaw24BVx6ihRniXkSPj6aUN8C9EAap1AmwtnSid3HFNF6D44kjMFHjT1ynm7IjZPu1p47nMwiPsmZS9SyfLXdiCAgXZogDET2Fe4Lq4tFeeBS/wVGUxHfIOTnwHZSFJ8fxG88omaI8ntEg0nZ0gDCG0QJlc2jiLfERaPwuntzAR5AKknu+D8sTbnO/gZSnUbPLA1LP4W+SuAwikRniG+QcG/gGEnuoUzBDz55cNXWc648czWkQ7yweVTGG0wJhWDRAmPgBNHAZT3KTGhRY5YuOF0rjNmg1EKcg5+jQKUA6FGKdNY/uQIYSR4/numV07yyuW8aOFmggcwTEWTzp3Zn9sShWg4YDcQ1yzmtTWO1PGY52PGPBLrCSiQYZSDRAsDRLADQyIu2Wpdkpved56tAGRE6zEbhd8ScGnoBEJ57ucHv2JOfA0SyG8NlKZhFkIIsAgdIsaaHNCKNb4ARIJLsoNkebRWz+IWChtH+k++vdClrDoeUEKCLnwMD2l8jrmUPEmBTYsceOeVMQgi0eWiiGuwLZAQiwZgkgQUZ43Kp1xPbf+3QXJPaxfHf0tyuYDVgGlrRU5pwfuAAKeT4/waLkWB5bPnYUs0F4mZJJABlIAkCUNUvatTPC4hYY/wrFzWaKYrw8exfHbVPQjHl8Bw0HAkiRQwrgDEiclgqjTcbLuziiRHHlMjZNFlcGkgcQ2M2SFt6MOLqFzgGyaI5FuQfrLUjy5o9cjmt3k4gM4d4s6dvPOSlwC6SbfH/HDphnT75s2tOvPm/0S4OYcvGIQjGcFcgTQKA3R7yDjKi5Y6vk3f0YdCdA+1HFcZaog1ByjngMOVSAHoPGzihCGIoVbIGTRz01CDRXMmsgA1kDiB/niMOQETt3wGFQNfFJCQLAsye37U8fup8ChB/98VUBXYgx54jrkHN06DokxLEBTTIIEP/glhHcs3gvkEiAEHOOuBMZEXX3P8GdgPB1jrgTOeeH1UZfizuBEO1K5hJCJd0QqM4RdyIjoO5MamRkd0DsDVC8/7OH/17DY9CqIK5DzrGh68DxsQk0cSyfzZ46isUgMl7JxIEMJA4gfp2LgPeJpzXwDRRy0yZxXc4tzKAhQdyFnMPbVeZrHLO9/nLn7dwCog020pfMK6hAXgGixrGaNFJmhNnb1ZKs5jdnKLOBmHKsjgB1Sjgx9BMQu1FIzHPUVEmIURePEBXDXss5BQmB5FhNADwyYuztaqO3jXQnAcPwC7V/H5JpxxBCXkBAQsQ6VhNYmazD88Q4SGTgJ3j8KI5bxtPJ4rjlPIOEIHSsjoBRSiC6SuS4x6mAkBC3jtUEmiWLCMndCGctf5EIEK9k3kEt5x0kBK5jNelPzYi2t6uNmE9+tcyHTArSJJ1FBOA4xLQFnpn5IC5PyfSCWk4vSIiSx2rSgp8RdW9XS2K+M+tahgwN0qicdfjUnMM5dW0AoS+L45bTDhLC5jFGnIeMiHu72tdbOC4hGh9jxI3IOjtsfo4Kf5+rfFwiTL6SGYfAcFYJUfZaYABI9Iy4e7tacpzkPMVwEkLtMUZciayDwybnUOdZWzyedeJ4VoO4fSUTDGo5wSAhwB5jxI/IiLC3q319zVcSIvcxRtyGrDPLFc/rbiDF1fvTx4ZkACYwi9+WcwwSYvcxRlyHjGh7u9qI9uiFn7s8RHJkNxAPIeusOtFY+3ymAhGJUAJLphfUcnpBQvQ/xiLguRIoDnyDyBakSEbLabuSHJkLxCnIOnWqU5DXZhbPZRAAoWQyITBvUkIsQMYJAmJOaJ2vK0S6a3M0RVI58VcAbQceAUGYQAeYYojIGJ8+meX/pt17+/c9cLVnd/8neM3qp4w9rc0F45dcXjauzWBu39xu/zEYtHfbuw6WzF/tw9329tmT+9v9lwEO8J/9ifxu+oQ97CzkgqBAeD0Qba0M54Gf4OgT2AQs8AmsCNdYuDNLw0Z60klvOGXCT9PQbTMfgHg3pKlVT3TozEM+znwDorySjqvwIY5fnP4Aav9OnVnTrRrL/kpcNt5Vy/4tVtyB/RuBMLC/nWb/g3RRaPaIF4wl7dRuuQXpptCAEC4JVAHaUqKE6xY8ijijsUXx5d1u+8Pm9r9GheRnMCcUmkPi94mfa/bBgZ1umH1MoyLA1bXy/3fB60uuLxtDquPqEVOrEU/zaZ5+9+vm+mP3FlkbTbze/nYgZdurtHvf/yOpIbeU0OsBZduPdQQtDafcjkkcEbc7cpLS9PS1/T4b424gcGPehpTmwLysxkZJWalRB6QGw4+HeH1oS8mPBzp+BgO8PI5lBEnAEAmo/MgkAZQf2NH/dn/tVfrWn3X7E2nFOXnFV5jfmef3+pKxy6a7vZMnY4GixxLFBSWKagHZjxKlU/ZHiUIQCs2EPzhjEg3EB2i27Rc+t2qgqmvnnGrfaAvf7GxVM/9TzUHNTLQ4aMStvajN2Iho+2h66jSOwEAcESQOb1G9jsThLZTrQByOrTlO82frxW37sdOI2+/zZK0nLj9YaAooM5VgoaGhvybeCe/ZbSBg988IBNocUeepKZQxdoFXdQAOWqFBuJaArZoJ3zbxDXXDsry+aDbTvB3PqlP7SrG6D06nGutPpcN3OpYn7YjdsTyBFgpBfy4gTwSmBXdwft+RxclmHdyshJs9wcV1o5qYk8PFGTmz2Whhpy7rEfT54eqaa0wSdk27xJEYLWr3QAvivvCJplhIiojxSc03IuYnrRJRTbCjY2c3Zmebxs7tSNkxhyjIITi5WoCdVc/ObGBnY+PYuR0uO96shpvF+qoAO3ezGJg+srOe22y0KW8vG5ukvTsxFkUiwpQHr5tBUcSBKDIECNYwmiBOIwfvRJF1lRBcGM3VYUAwr3nlmPafUCB/Py+aGBRNHIgmQ7C6DKebT58k136mG3GspJZaG9k0jLYX63Qlam5MG2SOOACv4QHAyzEEncfwzLkU7RfakbW8Ykxyydvw6Ze2IK4STEihRezeGdy7hnsneoFnjnhov9BMr3KskkZyr0V1xzla8kp7ocCMszJu7xzuHRr0pP6o9QHz9t4Z9P7p1xXzFPacLzrCGycqLZXRPG7nUNZyC6lOxNfE6ITEndtefHmOaQYa+wfcjzJhsrLaNQ8YwGgs7B2KXu7g3okbNQG4n7h311PdCxvtPSbDrOyo7hm/8ra44KoGBRwLm1dg8+3gpNHmiaCcwGlP27zohnqLWlX+VWor2rF8Dcd49cGMdP6jXMXtXcO9M7h3Iicn4L4T984GMWM8n9TW9HNquWcaL921cjqSZ6Dr3c5NGr1UImUmQKQTt97P2BXKv0vb2Op1r6AcN17w2Ea+R75VqFsF1K0Et8NMgBIn7l0MZFdCmNoq0ZHda1r/ep32hK9d3N6hahXQ6icFc2YC4DZx7/2AVqXqinsd2ygn09GdedWkGDf+scbZBQKqVQHVKoG1MBO4qYmb79SqU1XtZXBDd9Ht/Snzz9cZL/pq7Wzc5qFeFdBAJbVUZgKGM3Hz/bAwIevKmNp4AvWDi/3mveTkWor2LmI2DxWrMJDylG1yFavoI2XefKmN8q6FMZ160pW1zhuTQkgVx/ICqlbo3BnSGm8m8pKJe+9Uq3GV9dxunGqnPzd792/Ayx5vzatIY0xA1QqDcJbEh80ETFji3jvVyqSsvG7StTS16XlG+AfsTQJbszgRL6BmlTXcO04vmKBXHdq77DUr8/zuDS+mNB/2zvxP3sRxKk7EC6hZJYN7JyJ+ArEoce+9ZvUmjVWO1ay1tFs7Unk2EtJvv458q1C1SqhaSQrbTDS0Ju69U61c2MrLMatFCyrWSHgvJJV/wkI5Hkl3qFoljKCRgiEz0SKZuPdOtT6V3vmQwispJfrZuU4YL2q8pOR6JiJPNg91q0S6lZiSudMg2y+04yC99eWtDGO9s2R610l4mc+0V1Ez6ikUYTNN9paxS+4uG+HfhTyOEQk7jnerYEDCW11Ag0gDdLckPe2ZPNmu35odQldee+lmBvzBm1em4rXnSOVsDFf6vQu4dw33jrkyUwa36zehFC+CvRNmFJeiD6UoyyrlzXgnrYyxOvzWJdw6UNxkjkPuxntvmGtW+efj35PotbZ3kD1Dam9jSzcTBIqOkZlLdkh3t17wkO52aTEyZoCQNzU0J0lTrNbUqFmf42o/VyzH9cr/c5/h+vf/tfF/8H+/ev7mzctvX3T/8J9ZIkDIS3VIetUjirsxwfVyzksqVHBG8INzygva1ZYqLhWsRvOmAZHGlnJ/fNGlgtOwjlMRHxN9XSpYH+d3SQzGzFPDvoEaHftsIOzRpUhefPTKbFRdOi6uYzNsDJM3DuRu+kc7SuH8tPGXfdzmcCGBsdx5ad/j1OupWUV93neU6w23OYNRwC6Q+5VwwjdJDwWzQ6FJ70MJ1g9X1z/vf/t2/3B93wvJAMoInMpNdqbpG8iY+F6yUuzl9f32Y1P92k0fD5wSFAuTBG42/fmI/t/udw+frsdXEGIOubg5TW2mjCvgJ7uCALgImu0d0UWTZGCpQ9zbe1q1ltabhqYfhy29nSuZdE6ZEA4AHNlduPZkVHpCsBbOIIJgbwvOPARzvqEnMJhsXv5Eih67vCMaGs7g+5IWZZrogXO+ieWcS3c5MFUrd+JEDhy4TTdVsmLtuMNzkx7N9o5oJUoSObru/WhmK+0sc7XuYjtPdZME0sb70QEsVonmb0fji8UJHPaYAgeO0ybmtQ6Fp0KMb5IFDpqyTXZEUyIZXG8eS9GiYdrYmcumu14lcPTypmi4L4P0+tEEjll8zUHShwROFwjnRlVGWsWbwqFD8MtVvFbWmzk2JHHsorWZKXH44/pZcLw1adybMKWTeN/U4HgdxETLTIE3CWdf04bClHa/cPTsVAXiTfXz5vbqLtTDi4ZeY1M/9xa0W+3twnnUdGclo5jHbZ5bA8DR12ToeDb9bY63C6dU082V7E077vTsV6BSffo0TdCnFU1dSW1qxes+ufVUKls1aWilbAiCDE6uJqGfTE0wxHqmArzRmuDm8IcbHTLSBHUVimqb1LhW2gUccqNcVNbrYSeN6wsZWGUsY1xbowPRBjhMmnhhmRcg6QUgvLcz3ELA+c0sDTi0TXgHjFktnKll9wwsq6SoufbvIHQJcL40iUJkXsIQdjgCBWV0GdWVDllAENyBjKOfCKqkWUDDs95tfmmaQWNEPponTSuiSlo/J+tGHmGuX/zuzTff/y5waDhJmmiA3IsYLO1PV5E+GMoy0mr1ktdQMs78p91+c0jhhs4Ih0gTDyyX6kNE5dPmcyTV9eKODPUJM6jOTkR1VgVsCR2ILmeW+fbdT0+5cZWWNbO2xW5tW2i0qrwmlaauQ8E2OAiaBCEyRf0QdZjCIOyF/vObm91Vd667kkIfur20OiOT6wdTok/Lx/A9nMZM9mRKhphNyRAzEPr//bC5vn/49Pbdr5urgNcLZ0DHhLjSnkBfssyMrrS3dIxUdRdu9tdfWe2NUA57sKb2yBcjoJkvwJzb2IEzmUnz20RAN43vzQpjBw5rpg15JYPMpmSQGfD964e7d1u/zi9Xu6v7Lxe/+493v15dhEweOKfZkBeQex062eSBc5TJjkzJsLMpGXZOMHngwGZDVG8u1VWyyQPnJpMdmZKJXVMysQuoXvFAjAeOQ45JJ6UJ/L5ilHFd+aelVVNxfWj99sLR/9CEGQLopXBwMgm3ZUr8Ib42iVSKhH8zf7Og8IeDkg2J5YZ6hEJ8P4RvI7kezjAm+zFFK2RPBgLzJnBIqHEjordpRB8Y6ksk0eXifkzJaLIpGU1e0LaBE6vU+Hma1OkatJrWZ8ms4NZo0QsdW1ei6U7VnAUcLTjdmKRZMoXOwPt/3t5/v/+FRJXf7Pe7kt4VHFgckzRKo3hXuSaFqniDBcGV6stIjL8E7bhqoM0CEOhwnDBJMOZR/JhRnB+hfGJZv5zXncifJl2B6Sp5nN+JV6me2sL0mpYpVgnXdJhxF4h1w7HCJNCTeQVDZAcWjp+I5eHAYOLDhOoYIjB+zBzETzMP6WK3/3jRTclY3CVPDa2lcUVXbvFUc1Wx2tZNr9HhZTaYFq6WSgbiYm45CpzJFEOQ9buru5vd5svL6z/e7n+7OwyYPhVzJMeR08je5TYl05VW3FrLXE91r4+qmkndtKwFNBCcCUxSDpl0P+Y2MarsaeMdEBvPEjEYSmoGrC87yPn7q/tdZJwPodrhPVkqmtdbYMcNlrbA/qWL8138ZXt1t73+ZXv78SIi5AcnAMckttJeQpdkFqZqWm1lk9HvX4KUvPKmmapdi5u5uMfl2HDmS5AjW4wM1jqN/FFwJm9MZDmN6n1SuWaVrq0yvDaH7lhbKa8CGgEUguyFw3tJCCST6kPMY3L0z6nIzlOjOmlkPwDceWVruW4HezcwLt4sblRAA7m3rGsVnJxLgn2ZND+WvZ6/llrBybwUaCwzwWMHQyK2llrBMblkR7ZkMtmWTCbDMq7AIaG+JQZmLtnZKHwWW0qt4KBcsilbMqFsSyaUkyhvUwP3acLmkExztnLexNSyB+t6qpyoDPN61apA47SCqPAk0zMrb8b4i0f36PgjljwN6qUn3e31Zve3g8wY7oWMjx1ZoHfFLVAFkehjslvpaJM9VAKvXcWlZEIb1YegjOBVg5/p6tosx70VxIsngcFil2O/psvhqcHQFZdj+6YnXmmvmxuML943IRgpGqPUKudM4OnA6bckVp6pqocA4beNCd8PLwAX0P9W0jyCQ20JhMNE+D9NVww+56s4NQFHzZL9TIAbZKiJkxXdBcamKTjVNibpkqYnDl3F3iptYD+da8cBNthT3FX+7wV3gi3nCRVb9pDzmP3oEr+8b6oTt3/rSnRGzP7TaF5FOXYHCpqAsE64/WnsDkuO3u5aEJcovnfLGytZd2TL1B2921/f3+53bz/s9r+1cDU/fnixOwTXO+CauqrbaTij/4h/uqgrhn5kzY988keH/tP8KNG/yZsfVfsX9G/b5keNftTNjxatIZsfHV2YVXXzF66av6r/XL5FOE43JqqUBg/WBfxlk2ERtbaS95jQDdCscEpKqQNYAQoOvCV2eOazPtoQzQDp4+Cd/k23v5R8z3CGboxXkUbwPpbOWINLrKRSPXaikZ7X/HVbqfjyBHMFR98SlzOT4PyYYBnqvE8vRvmyYz/hRifCQXd8rl2ljHWmQSHuu1R4VTvjTF0HAoiKLxsSmWQ/mjVkxtRJa2YVHHAbYx8looUeqndUZRnntjY9iLiutfcwnWXW1iGON4u6LJP0xwah4yjJk/M7NBvCyjk5sTg/OySwM2g34IhDcGshg0YDgybOloGYWHRPJcsXbcnyRWDDByKJEBuLQOJnE34Ill8f27VDdOfLWypZwGhLFjDCeV6BQ4pUQzkRgbUXgF7cSVU7oZnrWjast7q84Skdq01AAEJoLHIRmQJwoPyr/f7mOP56LPhOLQ8hKhbBx5/gtDTmH0Ihb/7y4ucfnr96+W/P37z88a+Rz0Avb65kRaM9WUUjU3CK6NRBoZ4lain3FobCwdd/f/Hip9eR1LfLmypZ2mhPVtrI8BDXqZNC1YuDytnkP/alvPrzjz+/fPOXH+JuAKJk0X2VbOWwJ2vl2HnhFjhnQAPnzujoM7umrrybJy23fTxfc1dxrphtwmiBLfJFSyhTEQymT1/Pc9QF5/BEIFBWjJWXRn49TEjhnAnBDZN931gDja41VypIfrn4EjLJf0Tyerh+1XLrGYgOFK8jAabMrhk3hGV/a0o03n7+FNc+piBQFtmXo4Gv9TLnuMkCMueP+/1uu7k+tBHcPgQmOkOsrBjhmsb1hyEpxtua3DJjZIfPwdt34F0rxXQgcI+gsqIjfBGo3DrgFEEgK8YJjgONx8VjU3MBoKnRsO8p5K5nT+62uw9R+NSjGpdLuFTSwG+ImMU4wU/IIgAHs77xqG9S4EOJUoYQi8DdgBqwtzg69BnDiYFHACGzGCf9hTREmXAR6n8AJwpIANJdn0UACbDx66+fEyF8V8lJBWA83tSn4ZwCjlXGBKZTwkUAuH7Nv0pOhCMLOLYU8wgApzSwr58TYVtWdHA8hhMDqT8I3MU4aQmjsbOEi3DgIpBymgIXSR+X0TmIacyHLBLSeJh1ZpuuB0YQnGvPHc1ra0HCYngtUNUMAb2YwFboBLROPN0FA7wm50azIOC4dIYbFkjiOQgcxgT2hvLOXoOzI57DvaWeWa5usw4cz2wQvjM61hHDbIF4O4QIY4K4HTQWkUBw4HYYZOvMt5Z60m3uN5D21P2/PGAPHP4mjdOgbSGIu5F1cOBuaItU6xR0wrMnV01Xx/pDx3Mb7NWODu3EcFugsgCChjFBXAsaA0ggukq1rFeZc+OF0jgO2hCCuBVZhwduhWHLs6eOhChx+HjOg/gp0SXaMZwXaM+C4GRMEFeCJlcSiG++vnlnyiAzgvgOWSfWKex2slFn4LzLSN9ZzBUIlkNUMiaId0DzpgmkdmlWy/7h3uuRtx8yaB7FXshwIN5B1pmBd2CQbz7d+/7sSc6R49kM9plH13bHDG4MZAogthmTpDuNpgriSS6hY6AgyY/4fgcGCxoqzR+5HLfFp7EXtBQkpnPeWYEjYLC8xi3+z5583rTnX33ieO6CXXAlExAmkICA4GZMYk9gAlwjgeLAEzhOynwk7oIYaUxi4z/vrDyRu76ci7sQgFrJpIIJJBUgVhqTpJk8J6Yu1Qp3K5LRspxMCJ7GJEEuyDq1TOSzPKc6nssgWkzJhEGoyxBCpTFJulVz4uUSWPlGEkOMwGE8e3Lb/vSh+ylA+dEfX8dsyDwgLdRZh9drQzmAKhkkiOc/CI9aMk1gAmkCCMrGJOlOzAmZS+gIfG2hW4vsB9KMnHV2m/72zha+RThwJXMFJpArgLBtTBGXICderqBL8LXkpSAIHFPENcg6M3QNkBs0ib7jdz2Q4ur9GXJTCGKuZLogVJ4PkeCYIk5CTtRcwXQBchIItIJfqP37gE4ZGUKZ5jOEmGMqApQn4fCpXkOk/Ro8ftSTg033JVMGJpAygGhzTBHHISdqrlQixz1S4BzCzjFF/IgsIsCKpIg6kPPmTRCeXcmsgVnOGmgIPMcU8SdyYugK+hP2K2U+XSMbg/gVWUSAfkVEYeZZmU8jDLySWYUAoJGG6HZMRUCdJNDdJTLfeXWtrpGhQbyJrMPbr1fXaoSzVzLBYJcTDBqi3zFS/z4BwhFPdA28CYtyOgSDoR1McGpTWkNoPaYjYEcSTgx8CYtiJhS95xzek4Y4e/EgJjHstZxh0BA+j5FS4gnIkQRiA+fBojdNsSaaEU89TFjgVfd/9vDfd+lcBjH0GKnmzzs4dBxQfpgCok1yWcqxY7gMgvHFI7fEcNlypkFDTDxGSjcnEFYSiK1SuexT9w8BYrd/pPvrGv6ClgKpjM47MnAPLHIPEFhRLHNNnjeKsZZB97IYazm5oCG+HiOFcxMAMglUBs6A1ZMmCe5Sffbkfqw2AzQfqdjLnwZogxXchqwE0r6aRQedaCXE8Vvg7FGctxKaJ4bzltMKGkLvMVLbNIHckUBxt4rz7r7ceeYLEv51+68dSZ7HeciAiEATSqCDTRXtcawXQ4EY/kMAeSWzDHY5y6Ah8B0jZSkTeAHxdDdsFf99eud//xROKU6hvGQxIcTNY6QCLI8Y0GVA6Ydl1Jp43RtHkSimXEYyyGLK5VSEhkB6jNQZTKAoJNyDSDJ64lixFANCO4SU8eQdHHgTFieZIW5cLMcV4DMITFQyAWGXExAaQvIxkt6dwC1IIDdMQMSlG8/LbdD2IOUUeceXq2T/mRUvBCsqmX8IDPnTEA6QkcTbBCRUAvGhy4GSXwCZpW9Oyioqj+Y4gawN4l9kHVqveHDnKanXCISwZK7BBnINEBqQkTzHBPJbAs0fr3ApnumQNUFciywC2ISX1jNbbvVSFMMtQyLlMJwLpBog0iAjcegJ2KN4eltYuHT6fqx4NoPGBMnu5B27TmCz3f7jSQSa/5t2s+3f9xNU3m/utw0OE6uf1uZprS4YuxT1ZZPjO2jBm9vtPw67vtvedahenj0f7ra3z57c3+6/DPBW/+wNb6/F2z8qEGgiYw6ri7Z4Io6mw2HgFxz6AtbC2V+AsINwudiH2K0cor56WtuL2l5yflkfpivrI/Wb8PZAfRmkPpewrbIdfAF2zlUWafwHGPwAvt38DwCly0miOZ72ZGUBt451KlfROmXmAxJ+AG89/wMK0maNRTKzMhD/nMTxuaKC8NM0GtzMB8zytXJJo9TzuHoz3wCih5OOqfAhjl+c/oCDh0gdJBMlExjzQvmC8UslLpsKzFaVtCnKXii0mftBKthpqTBUawmY+tN0SLOOpsqg4wDSoj6Oxv6wv3263bz79Ukcvi4al1WTJvCJvq/1YIvt+sXQFl+183BmBulFiH11wetLbi4bMdQZpeMbHl0wn7lgCLrP4Tjv/lQj8P3n1xtvYnw57hUvcITt33T/6tur6w/70Qq/FxdPGzJdyD/8nuk/TL4RJmFCMMeQnFlflbLYZtZfhv9cK2L9wqaUSzezvi3lMc2s77K94emFebGgysz6xeIXM+vz7HjUzMIoCLA+0jmzPvKx14cSZ9aHlXNrgsQzC0NnNSPVMLM+eqrrI/oz68OarzVZmpmFoWuUkRicXh/HP9fn2mbWX8ZBX08YgYqQ1mfsZ9ZHFT/rM+Ez68MymzXFDjMLFyuimVm/WHHKzPqwCmRN/dHMwqjGY33Z2sz6qHZifY3Y9PpodMKair+ZhaE6zaganVkfPdX1xZkz68MU+ZqC25mFoTrNqNaeWR891fW10TPrw5xuOcsXAs3nNCnOrI+6sdb3Ac6sDxueyqlrBLGe0Us3sz7qFFrfpjazPvTfyxl4CPE7o9VmZv1i3Swz60NQqnK+EgKgzugvn1kfPdX1vdwz60M8pXIGHgJHzkB6mF4f4g/noCnMrA+hgMoZeAjBNwOCZWZ9BKmzHuVkZv189JqZhRE2zXosoJn1EfzLeoSlmfUhrEo5Aw/homYAj82sj57qerCv6fVhDmwVZtvMwlCdZuD9zayPnup6jL2Z9SFORTkDD2NPrsfbnFkfYUOvx7acWR8iMJdT1wg1MQPzdWZ9BGG8HkV3Zv18gODphRHgXwbw9Mz6CGx3PbbzzPoQ3Lac5YsQ6jJg0GfWL4YvP7M+eKqroPNnFobqNGMKw8z66Kmun3Qwsz4cZVbO8kU4XxmjUKbXh2haOWNHZtaH+elyli/CpcqY4DazPhpLtX5A2sz64KmuGn43szAa47R+oNjM+mhKEhG+uevDuUPlLF8I65M3+nHmC4FBu9EzFyeXVxAfJ2Om5szybHH3s4QH5S9k0eXBsvHDV2eWX9kRtbxnmXqNiYyiEOrI+onAM8ujDCoJsqdMFp/5BMzMrB+sPrM8KncgaYiU6dwzn1huNMk9AUShyBi6PbP8ylzqIuPDiq0YtkwlOlt+rxPiIPkLy7nUiVRt0tOCBUr0AKHlQ9eql28gd3n4alNXPxaVza1vF4m/kivhQyWigIYgk24UdXpHhyAX9wyrkkh+diL9m7Znvrj8yj0vp04nMrNpe5aLy6/cs0p97anyhC/nTSfSsmlUWca5CC4fePCoFmldSTNZNPlBphIdViKRDNtEAi+J6KgQiYTAQ8sHiA7LkeLzg4tEhzVIpP5zAhZy80tT0wzoHqKLXPzG7MbBl6ZXhilTkqaiJvWK3a+EzY3YvUmVjMkMb1P1RfIXUCBp/XTn6fUlCiStH548sz4MJBXLFCpYkUQCMRNxniRZAwuSSMh0IiKberOwMol+IXSAgDSDhUkkGD4Ra08+wPKIzOwDmMULXieO5XKpw0QlRRrXuMXl1+0ZFiSRKoSJIoekPauVRQ7Le+ap5lcq98FqJBJpmKhwSKOKXDxAcPkAc6NapDLeC6xDIuGjidqGNJKsrG1Y3vPyLLeJsoO0PcMHmbp60HPWK8saFmkCy45Igncif5xEE71s506Y0alvE5YfkS8EDxB4PHrZ3p2wqZMPoBa/kH0AvXjBK7kG6suIco80rrGLy6/cM3yeEbU1SXtGRUdl3GhYcBRjQqRyHyw5IqXNE5XTyV+ADzTCr0v+gkw1P9NudtkxDS4feKCw9ojcQPbyZpGFspe3i7RfyfYu1QpNZRlYfhTjciWxjF22c4PLB4iOio/KpDRh4VGMdZRMdJlqMyZ/YdnUnbCkk78A1Sl5TplOHRqVSCpWMlOCsAaJ3ED28m6RhXKXh4VI8RVUi2wfqD6aKG5KulBYgxRf3LS8ZxgwIlyS6Y+iuqMyDiOsOYpxNFKfJqw6ijFKk79gUk3I5C+AB0ranibwg9JuFpbzkvefLYHRgC7yheABlkUAGn0Vw/nJB+CLX8g+gFi84FVvC81mipFhyVRRqWov+Qvw9ZLq2zz3DM0VoiTKS6KiIT6UPrnLu0XiRHPNAXmJkQk4qTZkt6Bfsvvni3ebd7/6f4sd4Kr0AWnpdTPu7efth61f7TDx5u5m827bfePdf20+bmeRlkYT455c/KOBiWwAkerKVcvIUgzNu6H1bSzeBh+OCkCv2iW7I/5wdf3z/rdv9w/XfpctgtTy3CWGR+IQB4El2cLDBm+mca/a9YvhXr28vt9+bJ5xC30VPCmCsMHytMA9iNE9fLvfPXy6Hl9FkFEQBg5+uizJaQhfhTrZVSyPYWJkXA42wcJXMcjY4ZiHX/pP+CU/P3vyVAhW1cxpYXQTyP/if5JKVkYbLW1bwLa8UQQZkhpUCMmmAQWOTrM8h2QygbcfH5KZexHDc/diKVYioWparA9YUtAl/Az040kkF3jw+fQf3ngnjiIlUQgGjSWFe8NXUBIMMe0KECAbcdXCVxCURK6TRIqxSivulKib7F8jifzXK8ZrZRQXIZGJRsskZ09Cksg+qiTC8HLkzcfnnuZegk6XRBiUjqippJxE+BnYR1PIeG4MefD59DfrJBFqDiHvMylpE74C93hXgJQx9qzCVxCSRM2Snxt0VV4ZJ4xyvInetYKoNpVSVjrJ5fI0CIaHviSnREOCyD2yu4ZxC6ltGh13mXsKFhyxgeDv+SrEIwjzkNTnsKQigOBraNYv9hq6ecT9Y2jG8Wxur+7GYYbpE7PA+8+/DbfeeUZQjqTWliVVlYTvgz2adEKgkpTzsu/hyGyrnGc0pIUUJbOk4rvwVfDHuwqkqwnTxde8zCkK1ikK47UC49w63fBx6zv7n5rq6dq2zuPyPvWyQstUFGbgl6mhLdGK4ubwhxsVM1IUdbU88pfheS00rhdfxzN3D7xzHSTTlTFNKWLr+/qLkKKS3EojWYu7trxPu8wvuffA6D2gaU3nuAwXCO7Fl1TOXYZoL4NxVXHRyButu0ehRVUbo2urXPAuUN9BcjVp6C4GqfT889UdIP53m/vN6+39//lpt78fXQSdjQcIr4PmEoJgnVCBofrboGIYGGy3+aWZqxmlDxB0K2mbYkl9MGF9IE5lKo3GU1/87s033/8udHARUIT5FzJw2aerWD8OAdKS1kGW1DQUvo6SaYY/7fab+/42gudUAbbLp/7AaZ82n2OpjyaqkUBjUhdkmPolMwtj6rNqeRq1P2kopB3fDjCnB2SnlLnhlXLSqfpgHHErKstYYzHVIS8a4QQnt0KEFMHAJK+vPj3s2u13fuZIJTy/udlddUe7K6oSXOCtx7eRzL2B4Xn3o/miXgGCOCZwCCypATv8CkomFoBK+O+HzfX9w6e3O3+2cRXD9KlZIMkQ3zM09yJU9yL826q4Nc462+TNGjOV+zfCmBCmBUlb3mcgEZ37IuTZTSOEHE2lbrCHLfgO1BrTCCFOE7QXlgSdEn4HJbM74B28frh7t/Xr/HK1u7r/cvG7/3j369VF0EBSKiAG8q9FpxtICE2bIPywJLSZ8KWUzDWkGEgI1ZsyXz71TbqBBPvxGEGIYkkwWmHql0wzAOpXPBQ+QujkUen1RH2ge33AXCVFLTlr7cvORHJV7fWsd4SDCgHBnCe3FYcUwjg1vvNf6dXAtG54td+8L6kbNAs892BPdvAZDC889hEgeHYC2ceScMyCj8CdLLvwJnRQEXjt+cQfHviXWOJDpexIHCUJBi9M/JKphAWlHDp1KO8cD00wJ4xMK4z0/9fev/fIcST5ouD/+ykKQmuxCwxD/n7UbS3AVnNaEqiWjsSZBuYBokQmpcJJVnGqiiMR2A9/3SMiI9PMIsLdwyOySueOzhyNlCN6uJub29t+5psgw5llysdIQyuLvGvivweZZFPuGgLQz5+7kimLBoPhb7uHb29/JnHsV7e3+1V9NIP85JzShkLCdxV4SolGSuM5433Vi2eNFuH1S29ZUge4ef6opftgKkT5/jyQ8bvd1f3Hu937sOaZFAFSxzkFDoUX0RUgedsEI1Npp9qumngTPLwK2yYRmE4FViybZ5jamxi01avd7w+xBmlb/oftzAQWeCyRPomRMBwNj7FVYA7uyfjan369/e1if/vLxbvr05r48Z2iQHZOzr+MQVxXF/LMcNcwI6wLl93578+sdY1WkjMrTMqwhN3VlJNrOWRQqX+9vv+wv/r0zc1f7m5/u48BkE05BXnLOTn+Qvp36VYlZGO840IPGorxRgYGsL6dKTS/zcQs4krqH7PzP9zt4kpdsOQMURTYlD5mlVbODD8xRB+uH/a50UQ0T8OTPEsRRHfaYFuz4AAYbP+riyZefL27vt/d/Ly7++UiK7CIBn5kVVwUPgzRmxANZ0o5qaw91PCbwDqKxfpAkXwZfv4B174MfmK7/bi7/7hvyxDut5VKaGhJVnqzkPh9vpu5YDdIx7zxvVLQpnFOK++ZECkDDg0/KQZ/TRF/eBX/uLt+2H1z8+HjWaiPdHJONrOQ+qqvNhCNCBrZWik6pSC5Deazl4wJmyqKQANcitGCU8QfkkyPUjPukh5zbZrp6CTn14xD3AfuycP0q9Yd+DXrDmAdWuqgJqH/6skvTiJ0+SXjaHqOJ4/Tr1pq4LfraEwdFCngnKx+oRQ6ZPY8b7ySQdvqoXeFi+AsSKO4VCnf0SUSwpNy6BTs9uhlHX8kEimsfB1IeHdztf/XgywZHnH0ur77sB+1XO83sFzRtKKsfPMckPDUJXXhdsFNI5yXVsnoC7Tem2aNDb/FUsGU3PJ8npnWuyP9pO4IafKcXOiSO7J9JadutHOSSWZZ7+RZw6Mpq3nQ56mHhMY8FU+QSSn0Y4/Ux5uXt7cfzlIu4lVCYybH7iQVyaAkf4tW4uvf3+emytF4Kk9ErKcitkaXrFk49Zdg9e6ubg45kbuPqUiTX5CCLtQnXUyYc9UEf45pLU2nTngsnbJBvcSY2fwmE/nj2idgUZzju9sgq766utvfnucxLEhEF96BH+qYvRDeu3aUVizWUbFVXgZXw9pUrM/7eVapvYUhGvyyjUS8vHp4uEY9YP1va1LfQsigEdNxJANaKIoGa/FlngiyEGeIe2JFeGpF1IigzarWTPKkC/LPZbzv+0i3jIFVpk1EE+psJWNNo4JfzQQTCVAIy+T8G61lfn9k/pbFv7t9u9ufQ/pYtiAJXXgDvPcopGg0c5pbxbvaEO1EY3QclSlii+n8PvU8p1TewDEg/MMRKuqE/MOv6xIfqF8yCXMsnlyektJTKalvk9uzKVOoOg4/WD83x5bY5LagwvTEgPerFjP6zYoZ0xfgU4qg+gIG2V9QVm0RfpcnZqNftXLRr1m5CG4g4SJbBOSVlfEplI59wx83sb/PxxxLr58cM400UmrWzmiZ36eYl+K10nFw1k9ak84gHxF+V1ZktZD8XcpDGdE4F9xx7/t8U/DZGya8UbKdnT2/TTXPJbXUH4Ki3zxE2u/+tXuq25NfpwRtbWfTUba24uf1PjzWXBmEgtHEbfKr1u/6dep33wTf8u52//rd/va3y5fh5+/fvdgfao9akfTvrGGawb/kP12whqMfefxRjP7o0V/xR4X+SxF/1O3f0H/t4o8G/Wjijw6toeKPni4cvMr4N6Hj3/V/pm5yQfS+8JV3qTVlAxkMD4/e684CNV41ceIDUyLpAyCQMiKMal+5fAwLFOKRkaFoY8GucgvUTFqgKf0rkoZGdcbJLbBAIYSYYMRt9WuWTbfrb2SBJi9ApKRs9QX4JRYoRA8TjLitfs3a6Xb9x7FAESBZVji6UDj2Gb9g72gvgs2j2lmG0QLlPNikTAgtTMoGQnBiRIjXSsdjEO329sMxQnsqFTcXlhCZbOzZVzYynbz05y//9v2P37z6+rvcB2Hh3rANCndb/yA2q03bt0mo+bO61OOvvodjdvIfL1788FPuJUBtyrCJALdafwmbIVDw1gJNnBZCk1GWW+EaBi579fWLH797/vKbf3v+6pvv/555HRKpaSyT4Jbrr2PNshB6HanDivKkQaGi6KoOuAmWvWQyOANdJk/74HKE5Y1TqVyeRaBiRJ3VqokhnvjTh+sbGkVvf1lVJyAQsqxgZCHZ+0ICFxxDFpbTgdRdIYFxuolaSXTNDfP7RG1X2fr5ZD7xsMHjb/3qyWsHmlMq2ntEmXNi+vLxGYZ/a5dvl+to2q4VO7e6f/371RSq5Jef3e/27z67uL/+5aaNZn352f8nXa54CZf6/x5e8v3tx7s3iVy7heBhUtG2nyoaeECDWAd2SgNarknpsg4tgtB7uL5B0zDGCYI6vbJlQRZLJgprLIQPk5o22dCHm38dcbmnz5IQm0xq2uhSRQMOaWCfPksiaLP8ps8slkxFmCCAmdQUx4umVQquQ8Dr8E+TJSWkAUXTqqKBhDRwfwCWRIjk2dVPWSyZQPS0ENxMato1SaPsBdehwHVYpLTGgKyGMFHGPZxa0oVcCO0VTXF8qo6tFyiHE+DopUcvYLpEr3gd06ViSRApTWqKV0LDqwXUN5DpOKT+JKRpOecNCxQyH7JMKEJC1fEtPD5iPoxGELjm+q7qzPlch9Da8tuJs7gu0TRoIWqa1NRHoSHlArJDH8UiY2gajCAQ8OrhCt4A9VovD1A2h38oYzmNLA/qm1SdHfomViOtOwbG8+Vn17Gzb/m5C9guAXRexXYuFUCA0GySjNcb66nNJ71hxTb4IpPvdKFC1oMWhqEFiFXnhz6IRQYfRJ6Iz/BAizXOX8CCqA4/u34niwVTsSEI0CbJ3NSxzuKCK4B+h2VT+vZU6ZSq2vhnC/kOGhlk1mrloWUR33VHX3baAi5DJfzZdUpZXJZoILAQ3E2SKahjHdQFBFeFZs3tx4egX16/q6B8Fp9B2DdJprNWHhu6EhY59eO4KV9+VnPqfH5D6HL5zehZ/JaqiYSQb5IMmR3rlS0gPPIiBCT8EXH2wGlJSyb+kctTSJVCPkN2BG1rrDou9BocFuIYIebLz36/akmw+NAFbIZwcFZNbbhUagPixEk62HSk5beA7shtUI/OZshWoN1qVcf1pWz26Xxslui9r2OzVLoCgsZJOitupGs5n+6WLfHQMjmuzjWFKHSSzj6qOzgvZbg6bzyf3SBcXUHjdxa7pVIREIJO0klHI43BBVSHLoHjxFgjqEpffnbX/vSu+ylB/5M/vpDroPFAhwvVnV8uDgYBwlRQoYARE9jxdYyYSkBAkDtJp3uMdEcXXATyGp5cLBhC4Uk6yqHu+HrBOzxfPBjh7eW3nGdxXioLAcHuJEVNH+lNLiA98h+eTOrLIkOD+hFVx0Z+BHKbRiHdwsYHaly/PUf6C0Ht5bd65DCeTzmuEEBPUhChkZLv/BtwkPEcCpQAGJg+CF8VJCmgOrQ5KDBP3bkXcd65okQIty+/fD6L41I+LMTVkxQGZqR2tIDy7vGUbAH3QUODwrDU0cCXvLqe62o1bR7noT7KVd1an3JrIXKfpAAgI+Wz+VT3yK3dPvVQwG/QvKDAG3Un5yX8tr/95QwiLgFmUMdoKYcWIvPJkU7+GofOI4cWheEpqssom424cD99Cvz5/oehneny+I9l1Idgf3Kklb7q/NChdXY0jIKBtcLW2+OtQoX8l4cAAEnJfh0jphxaCOgnR7qdazw6Dx1aj3QtgW/I5cOTP7icBaGVMdLKWHVyvYwFH05JUkeFAhZE3ZKrerY+5dlC1D850ipU4+J56GB4ZGhTDIvz+LUeWRrUu6g6tC19d6/O4cgibEHSvl3HZ6mKOggZKEe692uqyjx0K5zDOpfACOYKu/4PHf53mZhzDFka1JGoOrUvtjT2BxosPXY2vzmGOi7XLKUTqRZIB9EEFfn6WA90NuXb5coDCOFz79OR+pVMGwdxChXpjK6kAF+mYs9r6joIaUjbw+uYMFFM5yBQoRppxK+oK2uXW3IF79/kMeIYskIlSxpIj5ye+AJ6QMfDo/qIebCIXM7MJUoedyaAGuq4M1GE5yB2ospqiS+4DVWsnN53/5K8gfBfdX9fxIMenhp7HpWnhp6HR8UTqBM9n+lGjpzFYRCdkaJQ1HFYInvhIGSiYti5gPspprUpo/V51S9HBgj2MSrPjnwMHM2EsGG5fLaCSIMwjRRno47hEskLB9EXFcNeBtxPMdHdk2Y4ZGxgX6Py7NDX8PIRGS78Q7vn9p/7MSNvrx52rQHBnjEd/udCsEthLyNMU0eecPa73X+3mw9v53533+F6hFf68X539+VnD3e3nwZklz+HWwx7OVAWmC2kJcJQhTGB6jGcBC4PrABSNJpc/ghTM748UPOkSLN6eaBPSS1i7fIQ9Y/QflKcHD7yRRHDuMvY/9I61/zIMBHcqIBhBEfgYIpEN0W2jTFGlfABaDgqEjiu/gAMFokllunEyhAXS5BAkKRb/+Xu9uOHrNckOESi4iS0l1r+BMRy4gOwGFNmk6b/zBdIcgsO4ZoEwX5PMfkgrt+PASG1693MuYSbjhUIx4MmgSShGEGzm0WwSO2ScQaWko0J0jq4fr5DLeRci0ZxIw0z8xHKsE0YKiD4p7W3MKCrn3OoSTiWhsciYSBBk30TEno4IURmEwNAXt5Qk7AnM8/wcJfdnirA2I4P4MxDTcJJoaCW5dRP8n4/UkOoOFIjAibwflYoV8I1XmlutJyPBYR9QhhFse5cpXa9G1ptsLXgQaqGhN8ETTIWsv4ASlg2WkxwCLdEpY0Y0eA1T2DNuT6Fo8XCYWEqgKjM9EUkX0E3OiH870YwY6xpsS0ibq3XjbBaSC95SgMoMW+a1D6CAV56sswte27uh8MKUYOcPArWzMdkwiGRNiYxWEFzn4V3IXttLJo4JFpr008NtVY1ynW4hfOefNgm0sbrTllq17sZ81w3BA0Oh4J1hVQZpOYrZSCsx1UXzfgJ20NqmQSEk/tLykuF4gN5stLOv0u403pZ+UgjZsJBkRamb7P6AgaY4JurTIj7sC0/bxzAjdbT/7GGLAkOUYeELH8BSeHYjZ94pk0jg27ywrWoANFc04I3Mv6YGIAWtsnnPapK4SgH5PFzjvgJx4L6VxK3ABx0EfU7fHvtwnZUcEOYN52ZwIX3jZKBk1liVnLYppy36WupP7hTZx3xE86lEl6ZpF5ZofTRQPznj/gJm9Pz9sBYEKFGBv3PiJ9tRvyEm4RWhiSeT5LNkq/c9K/cRSxyF/SXkr1HzHSjtZee8/luhLBNO++z1L7ywXMca+/b2DHWLuF8jgRJC1/6glmCYV8+FSlcc5bgiZ5b29D4r49XNw8f37/et6G+xKkNMjqIeZW8jeSD6GHjtWq08NI4Jw5GB5ey8Vx60ZYuzO+Tz3uOtS9iME0fbaxLOKNIqBlJTd3ClzFolgVzLMIGk+77qsOOjpdy/jkW4bAq4fjV38bg6xUMdwkb06mA1qpDv47K4hGGuwhuTML/q7+GweUrm3UkuEkG2Ncc/XhinJ991pHgEHVIyPLnkFQUrgvdWdd4Fyw93qbNop6IM9ONEExrmQrdGT/vRNfqCfUYoTsEPUQevKQhqPLQnVg4HFFwyxPPILm/1BM9cn6JRWeTLv2qmT65WaYveQGpJHf9BbAFoTsI2DMS0BoJqdTQf7OxV+kXgFQytdwqZ161S8aZV8xHd1nF5gJ1iNyJxgWdz0Uyx2TN/IOoFY7DA6AF1hs7lRbVJNEXUFvmoboyj2eGN9x75rVjvHdjhDONZ+FGnJpvuhXcuvn4Q+0NHOs8JqG7+ps4gBDG/3DVm4AKWFFlUFt0oLqig+CxNyqYkNYr1c9/U8FM0DpCKpuUneASfm/tRQw25XnmvwkOwXqEokZCbZpbdWluaRurjTE6EP5gn3nTaKsFczolgpyYNyNr6T64VGOYYT3xX93erkx7qH8V8YtlbVpb9WltYQLPh39jJsLExNF7MawSDERnXaLjX3Cn5rVULe2H4MJoC+JmxIe6l5SjwnMuIr7q6zt8cEyM8k4eJD+LRU6SO2eTuteZhYyf05sgU0k7CG+jCJjaGIfm1+dDMLVWwsPmt6cDIyk4xLtRBE6vkhQGkgI1gz86oqjgzi+UAlmMmHoGEP5GkdE6Y6+1gPqgUaRNyz29xmDBIQaOIlOtKongIAv6J9cfLjiEvqH2ehUTqpTKgNA3ikw5gfsppf8RvbSE/ucB+BMcgt8oMmSo8uwMPkDUFv5ooI6Cez3vl9RxXCpAAJFuFJlAAfdTTHW5TOw9AuSQ4BD/RpHhL5WkEPDxod7UR8SdEhyC4FAXrY4FU1X2EARHkbEBcD/FdNfLWPARgNeEgMg4igzqqCSFgiyo0+AD57U/BELHIf5qHSMmisAFQsch8LpwP8XUt8XUPxsukRAIF4dAKleeHTofAvthV4+CRCUEAsIhLnodvyVCfQIB4RBAXbifYpr7EovnfIC64dzI5iBeRt25oZchkKP7JMCUAw1QXmBNUOF2tfmvw1ADgdaF+ym9AY/8DImjLk8McijQA5ogBGS5kh5smQnyWJBUQiCAHLUmEnG72vzXYRSCIPHC/RTfBvRJJJKLZwYjCqeFVgfBXa48rSi2Os4AOBVOjTITa0IMi1S2UyBEHAK0C/dTTHPockgEuYYKdM4GQxSODQ0OgqxceWxV9rDOGtgTEK5GqFXTHCqR5hAQzUYRbF24n2LK29LYwhmwdcOhkZVBfYqqQ6OEBgIUfhwUZSE4KjNYNYuhElkMAYGBFIHWhfspJjl0KfJySOeahiVafIzTw1O/ourwj+hXZHGegKkLvWrqQidSF2236/HrmgLr6orwvWaLUhfnnYol2o7rUxoQN6KOBtCNkAhe+bEGoonWoTllvFUzGDqRwRAQVkxT+FxdEbbXDGUw/FOx5SDYmaYoynXHFk/ZloM4bEKvmq/QiXyFgFhtmiIE64ogvWbIii4oWakbvJvFdRBHTlOc4LqzQ5xggezYiSHLbbJ2o4HDGRiJ7oLZSy0vozXUGgqRJj1GYgxkDhiJchwj8c2vVze/7A6FyrGnaffbqb643b8d7Bdi0FQWkOm+dpgz0QTriHMne4w4z33jLGPMagDo3u02nzTukqvLKETbC/ZH0sRu2yLSxI2dkKaFZRlIgymzKvSJWhMm6pubh90vUV+0BfyiirRCXPIembOdv9yTNraXDKRVaWROBct+2m5KQE2XrUpGwSEVmidF8Eqr1we2J6mayVEHEwsDg47UhNnsAs6J5YHhRGovHE25TXPxxBfM7BeSB5jFoRUKlkwQ+qTqdrNwaDl/xuwFF5eSXUazJH65BWUakIujxB343Y7z+0GFaQH7BXkbf13NeuiWm1Gh4fsoQECkOtpSoRLtFjxqUYtN1kdP82thUXqBgKpUkwAYElY7bEjchHe5C2fd0fTT5qZsLr8LfRkDti1b8RPNyblL8/uJ6tQspt+PqtO2uf5BdRoiFcxInGS5+mw/t037Wzjk9c3rq5u3FFIiX5naCHPN+aXwl7IXL23lR0/tSLuB2HpeuEgNcWUNXzNx1q42867C1+GkWtqBDzdU+Kz4Sciht7HGA2CrzYrNECbh0BYdmrBz5aFBBOBEuh6C678/fLXbD6L0n7cqGs0VG5pfRsyqdvP6xBdpkawGTnYpNQlNH0Mg7K2uRN1rl+zjdP09ZzTvho2BJ2bJ+BS41XrptabxD6TXh7vbD/ef6798Luz+6ufdPvzvz/VfP5d/Pfk/vHz+6tU3X73o/k/l7ulBtkl9qfpuKM5OMPw5OwXxN0lVonREljiqEm2Bg6qJ56BH3l6Ri9p+IfY4scZoJx23jHf9xc+M9Y0xTvu2iWhE8pO9O7h3Dvauyd5Z9d4PKNRSNCx41EqwKKI/RTFiGh+IyYwwS13AbjiDGLSWOt7r6a3yiZcOURZiPv4EZaFn8BOwhR+ugmynOP0GYmSTWq6UCzBQbrR1zx2BaH7dxezSu91dh+5bhAt8H+hy9fY+LgF6+Hyih89ArGxSmuFo/rJIBPoBwea765sfb3/76vbjzQH6bz7sbSBSNtmZp+bzchl43Obq8Y/UKUFggpSpVdOfn9D/q9v9x/c3p1eQYA4IjE0252lQo+IK1kTYmQ5BjZ1Szr7v5BUkZKTrsHWeSakbJY3wVvOuaf5ZENgNs1ww4RIDmw3ExSaFtJVCaGgfjnbeyyGkcx4RBNGxScmOq7TC/IBNEuRPpugxszvya8Zej9s7u+gBbgWpQaym++AUd3InU+S42U35koBhkvRruu1lpPezrzlJ+pTI8T3uIw/yxXjDhee+NymFaIKHF34xCSx+A0GxScVwncjx7DFFDgTSJmVbnvpXZaxvikUOxMCmO1oTANWfJ9szdkqgaklRajXd9RKRA/Gv6abWBJg+7vDspNezrzlJ+oTI8WxAEJTWMu+VFL3EYa5xRjDljEw9AjNrb1ZKHP64nhYEliZ1iyPGdBnve3C8rkKqZaYUY7j5fa0ZKT9ucvVA+e378M3r+0RljYFQ06SAsvoW3GJ/F8JB052tiSx73Oa5xRAEkyZV4tX0tzX+LkSBpptbE1L2uNOzX4Es9erLNEGPEWdlw7wO/q4b3N2gHJS28Tc/X+ZtIAI0Cf5UaoIh2jOW0dl8FpeBKNI5ka2yC+jA4p4pwRvuXMSwlbqPyTY81sJ4K8V8A5GB2M/ED6u8AEkv4NwT0YyZd39HPM2yW+hg47hgTZxEYZVj3TMwvLFWMa26cb6zW3SzcYjKSxgCD89/vx4HqPxhf/twcgOVeHEG1oVwUtA7ElcpEv7tigdcgZ93eSMZDSzVoLuCv9SK/ZM9rm0CnTRBXfzp1Rff/ilxblgSR9oZ6m9jMLjfX2e6YhA2mu4J/lJ/F2vGnP95f3v10F9F6pgSHpM4Y9WkH6Ir769+zyS9mt8T/KWe9GvOYDklPW/moQGMnQ83J2mfkvv9oDdhbcM4N5y10aZo/winG86VsbaFoZvdpJmNSVRK/iEIcfYZRAaiRXPSyzISbSlk/cG2yMerNxAbmu4K/lLP/JvVixUMIDIQLjon7lX2EHRfeW9NY5kyyreX35qhvBHMWidsot3TQKxoEhatfAfm3BaQQzo3I8xbyP1mgQXkxPyu+EiZSA33b1Zv9NPH+ze7sM7P1/vrh08Xf/qPN79eX6TsIIeUMXkH1Xeii+0gp+b3BH+pv5E1o9IFdhDEj+akz6ye9KrYDoJg0XRP8Jd60q+Z/gWkb0QiDgSBqXNSTmXy3/TyX8jGKcscP8zNeCZ88M4jFp5TPOGlQ8hoEpKrVABDDG608W7TcQ3GIW+YBHxTQwOSzD8EeTNZ37P5HcFf6ll/s3nbrxLnRFo4I85bSPmBrz5lUl7M7wj+Uk/5zSZtQw2cOLQsjbaXyZ9u+KVRjQ3mZ7A6pO2ioM8kYw1jTjkpTcIPgzXiJClTKX5OJ2Z8e/sziUGvPLDBwMLynBRTGcW7SjclbeMFE5rJQ9WJ540TWmkntUi457Cfj6QjKyk+5B8faUiP8YkscGXlj+8qf7xshPTWO+1d53MFN4zHidPeaCUTYWfv5kNBdXdwEvqBnSVbMT3SsxlxLUjyjAl+cdXxCX4//Xr728X+9peLDmp9ZqOWsfIIXBFztAv8figCi8ObTNvtENnDWh+sNGMMNwlUV8sSgeNa9hiCsn+9vv+wv/r0zc1f7m5/u0fjHldmE8sWhJ4Lqd8lRhX3jXA80N7rXjwGYdmYYCFL6RJw9pYhb3XdzOhJdqLH7OwCIJtHRixDHi8WjGNZmEKjbJD9D9cP+7zAoGU6ta01y2NO9ri2Yfa/usDgxde76/vdzc+7u18uMmKElpl5dktfS/JV9KPNfBMcUieCRdZLJGV444Ouiv1QqUeRCCrXPgp5YqedabKZZQtC0oWU7zPUTAVjwfI4XKs3kLVruPNMS8USQMuW+flwSS3ph/DIGQebWc7KY0CFtO+yRJzbxnEe57WaLkkkuWmE0DbYyokckeV8PkhYS/pjMe35K7QtxAzmnKrj2kQRH+yM3CJtCyF9RzbFqY1QoQ2OO1y9RCxxTqiMR2zmauKzk8hbbqW2hei+I/vi1EKuof+aOeoi+pvy8H+h/Dkk57xppGHCGTV0iHAZfrLca5uoT7Ic6d3s9NzVz5E4iENOfiSyKKx8HQh4d3O1/9eDFDmp57797bsP+1FT9X59U5W7+VOPpctOD5x7RaaftcsbF26CK31oC7daNExGbKIWk3R2r34+sLjeDdkndEOClYdTl9yQ7dusYjhReSO8ZP0jskYE41Wx8I544hEJPh91r1XjQ5ARzEPZtMrDCqS9qdtQ2dfcLtkd67doGL7+/X1estsKmdjaCC5TjQ5Zs9zvL8HO3V3dHLIcdx8TESWh5lkrfQ3JJ+B6OzY8Acml15p17ht3otHGM+8Yn29ttiLhY9c+AI9CGngMycZPwZRHEArvwPeVxrzRzEjZTmCPZTbBpw6uTJy5OV9lYyHSLrWrKm/gaEeNjMHqqX+YbrUm5aGe5sSDHrEWC4XQEBh4mSl8fGpLq9aZHfe3djjJJA4KUXTzLPUyrud9LFsy3dgIFq0975BnjNUNV14qmwxlSz7v0NUyPj8yPoYk3FbqyJT7POKpFtK/R/7h0jReaG6DFOnkjna8CcT30rrEICQrE8q4lv7HaDZEMe+JP/y6KumR85xhX5Tnm/hUvunb1O6QC01cy+T2kkJxiBvdHHtQU7syqV2tWu/G16x3A3IxSX6kaUlksZ78Q8Q0v/7ZSpfa1qpFb3zNojdA/0QAT/py479QLPbNd9zYxinthLW9WnJBUTHtrTc8UXViFZs3E2rF4mAWkLlJWwpGxcuNn0LidxmNQPZGGcNc7L/oVZIJRkL4xbdhldldivmnUEv7gfXp+KZNiY80LQlajbzwQsFjgOB5vQ/vNE/6KJXa26r153yd+vM3wY28u92/fre//e3yZfj5+3cv9odColYY/TuLFTfwL/lPF6zh6EcefxSjP3r0V/xRof9SxB91+zf0X7v4o0E/mvijQ2uo+KOnC/OGxb8JHf+u/zNxkbpcjRS+8C5vFl53w5SKCUrfwYwYLxqnY1DUpYx+lTA2al+4fgSjE2J5jei1VMIgx+gUk0ZnSp8h84LEoZLbSwofV250Kp/a1arlznyzcucU+TUyJ0g4vJ78doHRqXlqW6sWPfPNip5T5Bflzk2hVDxk82JZX7B1hGN9OYHjQdtwE4vLXMLw0QkLoVYsDlp3fjr2llISIn1xQX3z2oYjMUR8nr/82/c/fvPq6+8yH4NObE3QgE3FYzjuc+3HsG9TTLNHRRj+NDZYfQtDwPmnf7x48cNPmVdgE/sSNGZZcwVrVhdAedQanYnDIpVM0hLVl8CHvMurr1/8+N3zl9/82/NX33z/98zL8Kn9rVp4yTcrvGwvY/6shpX7P4UKoqsl4No0jksrmOirPbRzjefac8XUfLugNQl1XasfBvWMRi/2CqH9ZU1lYES5+VFI9b4+wKlGcWcCJ2jVkd042TjjmbHCJXJzCbSuSapnjFtJFRhCEC5OpuiMIIXlTx1xYOiIQ/OLxiAav/zsfrd/lzV55KTs8BIuVTJ5xUKgLu4IYFEVAcCoGX6cDPn3iaJLSpV1KJE7ldQiTLA1p4r5lPCButmRJv2KYVrtak+eFaG+dqRVvooAYJ6a80+fEyF0SXZ8PIcTExV1CC7MkbZVGsQuuAh7ehGeP0VORLhhjuAGVBHAAAKwJ8+JELEsH6IvhxMTcUyEIkZQ5EeQrAouwoOL0E9jErtFKGVkWEfdmV25HjgBW1567nxeg+3b2XHrHF5LtPlAPDJOQWNpCCuf7kc5d5Afp3SfhAgtZ7hhgTKeg7YHhU6vOjsDZ0c8h3EBArNc31UdOJ/ZIPDKmmMefSISCYHJOIVmrZl26IHf4fHo2ElYgDMMn7cQ7YxTZOCqgwN/w9tHnzwPTj4PC17FbYn6e4R+RnHwaBiggOi61LJeZM6dLlTGcdCGoGiYVYdX0MNl83NFj5RY4/T5rLcQ4iWH9RKV7wj/jELg0ARkAfWhLyGewixbi9DVKOhY1YlNEb9tNscWHHge76WKuxKRQwidxnOwZgpo7cvsltuPD0GTvH5XQfMs/kKmA/EPqs7sIH8h93wcruTLz2rOnM1nGLstu4Ujg9F4KoEBAdXECHYKzZzlz7pn0D1A06mP0K0HJkuaK/GPXJ7imBSxGMRqE1kwPQWHZZDHsNjGqCxffvb7VUuBxWfOZzEEPbNmKqJdbfbjClKdwmFUxOLb5U5YzDw2i2l4WNo+WXVYUcpin87GYgm4mToWS+QYIDSbGOm6r4ixC6YXuF+Z3FbldEK0NzECdlJ1bFXKbHVudj6roc74NXMI7WozH3cQ6k2MNKhXBNHb5U5pLolxRkCMvvzsrv3pXfdTgvonf3wJyzmG7AWKoFB1fLM0wgPIUkGDXCZ0GHRuzfRBu9rsxyW8BdqZXBFMb5d7ukFdx5A9QVvjqw7vFrzAc4V2HQa1WzOR0K42+3Gg4kUWsFM+4Tn0FZ5I2spBgDqRBahUcGjkMyAPaRQ5Lex7IMb12+2TVw7j2a2ZUEg1dTmIUido69kIZE8B/SWkP3IfCPhNWKn954SGObGN6sxqB/HsxAgcS9Xxi/2JTLM2SYCcp4dR8tZMLbSrzX4cxgpo6f8IEFEB4XUp3z1OiN1B3DxB+8LqyABcjJyakbPmWBxC08sHeMriwPkUg4OQeYJWuY5AABWQHnka9slyILI6qMdRRQaUeMgo5TwzCyKgvjXTEO1qsx+HAQZayj+CgFRAe1/KgudWvsj2oJ5G1fHdU1a+CIgvH1gqh+/4fFbCQWA9MdLtVROoFxwSHmXAANheX0dRlf3K5jeIvSdG2quqjr3I1zhP9s9hbL9VMxQJEHIHwfZaZE5E95qgvZCPFk7J5zxoawjahV5FAVHy4HqOq42pZHEdwhNYNWnB55MWDkL3CZGD51RAc5i02L6GJJ/XoFEhcoCUCs6tSnhtf/vL9qItgRxYx2SJdAVE8xOCtsrVxOsFdCI4Kqug0HmjPDZiwvz0KTDn+x+GTvLL4z8W0V4iQ4L2Z1YdHzkPftSCw6ClYeft6VYhQvarw7CCq+YreCJfAcEChaAtwTUhewH9CI40LEHKymXCkz+4mP+QZUGBSqoO7pbx38MpReqIkM9/CfTCOv5LZC4gSKGQ1J+oCeJL6E9wZFhTtLCzJC4gXqGQ1JmoOjMrfXOvzpCpwGCIq2YqeCJTAREKhaReRE2oXsJMBWdY1RJ45lwx1/+hw/8uE3AQ71BI6jhUHVoU2xf7AwmWnjqb2TAo4qrpicToAQexDoWkzkNNXF7qJaGC8Ln36eqLlewZiIooJPUiqgiglmnW81q3GH1x1fREAvvfQcRAIalnUROXl3bZBbx/k8eFYyhWdfyITAzqaVSRA3oaHOUL53G5ctkylyZZrInQkldNW/BE2gKCFgqZg0BUcBe+WCm97/4lSf/wX3V/X8KAyPygrkbVoaGrwXGuBgL/5HPcyIlz2AvhIpJIeRV7iUR2AqIfCkUB32rC9IqXUfqsWhcCIgqVA7RWcHTkVOCgJQRlzWWyemGG8BVJOqqO2xLJCYh8KBRxK0bgBQtILp8yt0ETQxHnou7oyLnQj8ht4R/aPbf/3I9pe3v1sGt7qNgzzp8xe8HFpVCX/BSt+MPd7r+HoMP97r6DUAuX+PF+d/flZw93t58GDL0/h2sMu2n/sHIWhwdGkH2zY1PDeeAnkBqmZcr1n0Cxdb0krDm+NOzob8HcwMo2H/N+4gNAjRiDXTgjKXdP4yROfAPIa0MCX+lDHL84/gEgGm3xvINu1Vz21/Iyoku27N9eyIH9IyLgwP5unP3f/Hp180u3by3bQQq73w5kaEtc92+Hf8XOjLFrYrja42S/FTArX7Zo/R1s/f/7KvzB/+vl81evvvnqRfcvp8DvHQkyKM50+J8LwS6Fv4yFKXHXbWynJ3hkpIHeIklv0cZIj/Ru/ZkjvWmsDKYIaundfm41egOMUAQRmk9gGwnM+aVwl6xn6RYZridwfFcDgXWSwLJFQDoSWEGGJgmXVcmrVmVnOG2XL+Ved8HcJbeX0YaImzTiVFycEFemuVfFPOcJ97ZoTkdpgV19S0OeE4phoCxAH23Xj+ijwetqnNNWOMX6AbJGuMYIZpVqsXYW08ZGWRqduvYCzZE2MayTog2aLhBjNSfTBfqLPxky8MPV/cOJ0XOw74SEhjW1bVPaY6Bf9+8ImLZd72bMmNsQqTwcChjsJBAETznGHhkDHeKqi6aIhe3p+TRFen8J+Oh2SWAyZ6BGh32Zea8a7rRaJajNYNSfzTt04aR2Pmeywg0M0/NurjJnaoRtuXnfHm60/gI2A1FPPwEYKtOE1ZIXkJLguh+xaF3DvddOCWm7sQ6CN07EebvW2RFGyXYE/aU6WMLqVLUpXuQIagGjWY4QowXXX+7nhA8AHwQut5qLMKh8EWhjejP7xJ6yp/aUylD5HthTogUDOtpTBE9aqMpZwO0X2qmo0jeCCxOUv+qUvlWmcdIxJ71YpPOPXKMvlTkZYnAMH/g01xzej2YQGamdCrGi2m7X6yTDV7c3gUS7m/D/cVJjsQoXDUuo8HBAIAodKX6HR15w2+4wA5drrRprXPjL9uO3jZWNsI4xWyMgdHAtDgJCnwoIzctc5ZYxjy/BtcMEhpfgDKVN5Utov9BOJpfxoj61k4Kh2bXAjxWXqvdjT8Jm7IQUPMvWjVm8JbauQ6NT8nO1WW/mZETVKB5J/1oO3SARSWE9k9fh8Su08iU1rD45FmYwKX/PsmYcGpJCtyTWtCZP9re2MfMqcU4YAB0p3K8m/WBLfsojPZqJQrck1rQjT/a3Nul/+nj/ZhfW+fl6f/3wKXFoPv+80/eQHEniOqkYYwI6PDndtnBGhcGCnAy2guIyBV6DB6dkZ+Wvfo50Qnxy8iMRR1H13ITLurna/+tBkgweF+nsOxFP932z2oriCc5hyRtIdHrg3Avy7QWJxjHDnPHCsG6E7TPFdGOks8ymJlw6NLglP7GdpyaOk6seQU2gmSy04WUkeVwoq3SprDKpLa06vfy4v0eVVUhdk9K5+ntQheoazUgZ2dKqU8yP+zuzujZ+/nmnSZ+SQqJzLKTmjZJBI1gRxV+vJgTXUgmRqmRGg1Ly6x1+ubv9+OG4s/ZfiQga1MDf2v/6VPCcCJs5kp+IneFj4XO/3d797zjSuf/O4TMfbx6uH/a7t6d/6uKw4uv4354scjFSoAH+z6CEABRP6EcqTh7ZF6xeJRvbvFS839AXR1LOUdhPEhi2yNvzF2iMbAkUpqI6zK/2V8GbfHO1P1vdTBmlOZsmNapqfKTm8BFmBkVhqCTsx483Lam/2rZbv4zKdprIcgGRt2UdsD0oN9RjF70XMreeFtSQuSWunj7T5BC6MdRGhcTJ9+3z+qEtf+q2803vU/1w/aGEwf/16u766mYeAaWM2NO0BqRG3dfbt4WNMDUc03Pu3rxCHpbTPGwKjY2NnyXYm14kODbugy4jvZmW2gi+4rEQQUd2BmvFHw+otYzU00y+jI/O0fRD9wreo5owBB+tK6dQ7qhpueMei8cynR1bYh9uAy5TRmw3LWl0uaTZCP17ZHNmqRG1JTh3IZ/zaT4HshSd7hzwwyNbQh0KjwwOXEbq6bAJ9DIeocmHbgn4ZX8wp35adNtF2nRjdBC6TTi79VHAWwqlyLQQWcRH6zVL0h0BqZbhNazcqpog7HiWakimTyuV6kwVohcMossu1eobY7jUjrW9Vl35NWuYdMo7pRw5ZHea9AGHLBC9gP5czz982F93OyqsTZ47V19Wzj1rlOBSGtElKLmSjfLMOGO0XHwqPiRVJkTLpmeLXw+HM65hnHHrje6K53jjtPDGcW9OpmqUnu1YkTbxiPuzdS9ivVOZ/saEbzhnirfDvT+1BaYN09KGHwynrx9k44a9f/f9X1+8HFJb8I9MJ8s2a535end9v7v5eXf3Cz3AF4cTLGTFIcc0aiT1l/Xq9nbNu+Jd2ZrkjWbCcO6966UGl6aR3nlrmdPL39eQ0Vq3m2H2TKJjQKMbbwUT4WGJ7lDSBOnoZWBAQWQGyQczpOkKWfD45zes1Z/nPXKkgcNAhX32iTbrPvi24ESotlFM9pTgNfOZdlDlYx7UpgpB9j1USjdOOKmEjGWwrUaIbCyDQqAaAV+zqGPczUrT3hzU0Ot9m81dXYIqovCmI1kbyp9OqXPNGq2l0tLotMWC73Cwtv7lh78+f/Wi+BI3q9l5s/94/5B9d/hYww399I8XL374qfhYm5XAxJbYk6bYslMN8uLV1y9+/O75y2/+7fmrb77/e/HpNqvH5Tr/cPnPzQ8JPpKQ2vB1dQWLiotGKyet5n3BotCq8V4HA8bolHXpgYR8vW+b0Qsvy69yWcHFfLi73b+OJUBtU/z3717sDz5j1x4fnLeOO49/yX+6YA1HP/L4oxj90aO/4o8K/Zci/qjbv6H/2sUfDfrRxB8dWkPFHz1dONj98W9Cx7/r/1zfdB6MzKnQfnat1ofDCjFAccKWrCEJIGh0dmxpGxHkfVuv1neBuPATl8q6dvLpUjN6MCbH4ukbuQZ9UV74L7WzzAt1cA00sw234VejeIVrcBJRIMVd/ZEONVsrnqqPJ0gdO9ackkEjdyaWkOGmvGDeqKQAObo15b4p38zAMuvL+GGvKCm1qRUsDj6p1FI7IeSB8YRxjZScKeZO4PQmrmgIDb+/vim/pM3AIfCDWUH6DdEOXHuzRoXqyBPqAzzaNlGuea1139XxzArbOM+tMETYkfuRdc7oZsZSVz218h3Z84dB+tZcwXTjleLWsViw3kZBgqBjwV5S3tjELbmqS1oTYmWqW37+hvB5LLD8ig9ktzpQSUwHd3dmoGqUsutwcSSVtSHDdr1iigU7PlibosVnb91m1zjjgq3vOXab6Yn+/MWhov7w25+/aEv6u38dbx2AfXC0j4PiaHVNA/nYJ3HR8VsaoiIXKCoyvlUx3+WQ3GuyFaMHgdAm3II0Rnsr+/A9j8A+QSEroxOjC6yc76asbQgbrJJXd1c39+9u797/cHcb+PThGpnEh1Tbi0jsq9jjvFpjmEVNbwQ7eaRjtLAhadDrh4RpTleS1al9URiAmq6kzVItH8KV3n+u//K5sPurn3f78L8/13/9XLDPZft3YYenE/61ezyfiwQEvTXlfb6FvUx99kEFDpLKGSul7x4QF038Z2MVO7GOxreZaE6vfUDyKTwg1D5HsNhHut0LH5Bd9IB8al8UW6bmAW1mU6Qf0H99vLp5+Pg+/MubX6+ub5KvB8KL5gEUFL6evopB+cZapZnhqm8Y1+EHLbjX1iQeD8QopX2ZtY9HPYHH45AdQFr3R3pPCx+PW/J4nEzti0IK1DyezTyMkscz6J7PUyjsTpW3DBc+IDW00oaH4BT3Sh4eUHD6THhEyqUeUKLnvfYBDYG/579fj7+YlcEUHNT6dJTWSMd82WuRQ8Co5ZbMx2IT2yoCU04+FrlmUAs2kB+9xIs/vfri2z8lzg01P53yVX8dQ7z8NPg3vymf2BT4pf4y1iwP+ef97dUBTjlxTI9UOMEVqaa9GDJj768ykRQ8T21qTejfkx2uTHveJBxjL8qhOwrl/yG/wWUjg+znlh9geIMqaBjTVhvrE2N+vZx3IuvAFAaXcVswhUHc/T8eTAHVdEdb/w8IpYCbAR6plwRs0M41u5yvAWd9LAWR3ym1cbs5xFLAwCBPuN08G1JBPq2WudlWpz9Gy9zSbsXztx+Dvc02K567Z3tlVAUEYoBm2m8JgQJIzBZolK0QY1YHWMANoOfs2YJwCk+uaWshcMI8127ZmA32xB9NaNWTOhM4IcW750MUAk8K9UOer9N3dRQEJOvO2qQKdgVsZtQ6+7gNvqt35KdpvjmUEOzHR9bcU4MSyuy/t9gmfcRJwnSrcgl/nw8OZuMW/UcHhJvrzH/ycHB5TfpPC0iLLyH448JoJVr4z1hk3+W7pW24cEZ7aXRfSqs8a3jMgRtW0QP+BLr2hRfcS9VXkXGtG2a1YJ4ZsfhYx7b9c/ZKd6lVzRrLRCxx9oeyZx6rE4ww2lhcx7mgXf98JcKHTn3LGi+ZU86zrm1FiXBIrZ3jUuJbwgmf4SoWlQhv1tH3bW0z37IK4e16+DYoEF7+/o5jEc7dIt0jFjwTiscmJO9sCw0eRYuLTdJBrEhrRrosZjoAH6n5b+SW+6KS12091vqdIse2pUcCqemKI4VpeMR5d7wd1NSC1MSBIDLoP8ckbkpY0rl/FqSTvl2fO9m42Ohtre1aLIRzjWdWhf/nlmu5Y6HZGavwVV+FH9S0Dzpaes37EV+sCWeU4aLEcryd4eGASNqmAqNvGBaNF8IzHdirZzmhfKOCacKUJpeE5cVQZ/ZbtDde//5+Xywz1ixV+0uwbHZXN4fym7uPI/b5Wj21NF28XXNmX7vgAqspoXnEe+rek7WNdcxyr02ysayiNfMP1Jl5bAl+xKbnrkVYy2ARG+WUlAdxLoNJKbiSyrU/VbcIn6mz8TDDWgTbQiglufJ966ljrpGBDYUUSePieDXLWhs3Qw7apLVxsCnOCgMhejVlG6Pj0EnNeognboLnwpxUPtXEDXFylqFArNPL/T8oEGswoj0at3Px4M1bbnmcnBaMCsu46piSB/WlXSy90wRLDXPlIPIqwWQ2QwAqAZPBhxuu6PnLv33/4zevvv7u6bTg7ltzdNGxhtDNQlijzXro2rta3/YYTNnHAM10h4ipVVxFSddHTOPkXS8Y19apNCrJkj5hD7s3aPEu7aws7hPWU8GaPjJwASMD4/tc0AJa1iRs+rGeptHWO8lMb/cJIRomBFMnndrjWzTzTXa1LSaDlDiZxj03NnLFZhNvy/sHC2u8ez1jgpfEhNbaH9CGnAqaRzvurVepEm8336lVV+I9SIhtS7wHS/lcJd6S1AOdb5QX2NVskeYTrWPLLvR+/BpfsDk7V3115sro9Su9C86zfYEv4HFYq4mK6x+hSnrtwu8nVfsEtgmki08WMT3+dIPcgu/0Wbaf7TZXX/jUCrIyi7txQdbjdT7BAm+kSJ5a51N2YTeqsXqkyT56gc3xVCb75BZ8Z3DyOUur/oC1VQvn5j2JmvbT7c11VjzJEW3ZleBPpCgSbNAukC3b1pSuXgyeZ8GeZwgnmtL22F1wa89ne6KTLU83/P+sKvEMtbpJP9jphoAMFBMcsnnP3Mql4LhL9HwNSsBOWUTaR5LfieLv85Xf8kP9mLKNZ84L51lXJS29i2PcuFVGpsa9DKHuRcUGm6XTltbfGsS4TyWVtglC75dk1QWl/Wcs0DqAy7Q47IIbwQ4FWu30DS5kYFiTWzBeXqC1WbX4FgVaT2QcUd+2wG2s0lKamwOiouGNdFIo6ZLzDo540HVFCZvB9dUUJRyzSAuHLW1XsFU3bWkotl1YlrBZlXvRtKUFHTRnrUTrcuFC+ia+JBtrjLseGqkazXWsTLMpHa6B0ltWirZOwc//lKKtwYnH/pgzthLyQ3ua40wry7Uz/bwewRsTlLXT0mPlvKR55Jw9d12dpw4H0EopH8zk/lBxvp6TzljDzPJDDVb/OefbyMOZgmhQgnF1OJNworGWWZmcnjLcxaLpNmtOINp6us1xZOC5O83UoRjcNspr5r0S8jAbtxGCWxMrPFNziJ5qP+FxGuc2vWaD8XDO5qWu10e4CH4cX5HobV3JdFA6TlkjPL6wP+CYOWOD5e6kFVz2vY/PFIsiUnIb/qo44WDJPlaDYD90zgclJrmPlW39AU0wp5SNpW1KVBzwcTpKeHC1gnXIbDfQvR2VZWQwGHVQ0zI9i/qpDm7etqHkzHPr+8EdsXw/MF4cDNh3Csaxc14ZYTw1NchVHTa/bHD9Zje14eD6Y9/FeTEm+gFnPI4zi4gMUimTjGz8oYrcDWuCmIhDY3xvInLf+kmtT5k+2qIid4iDTmvH6QCH4iJ3kx6GlS5z94yVz5ooK3N3B6gBH+6BBY3rhO7r3IMHaRUTcUJWYpcJbPPaSvfBzjrTMIV2XOopUD6dYUHB2mF9exK9f7D584cpeCYT2wK/1OP3bxaK/unj/ZtdWOfn6/31w6eLP/3Hm1+vLxIjFTyDrSkxKr/2pQyeSO5IhTYQNrsp8Ev9lazpK+WPVPAMTRehM8WqaT+YRLkjFYLtktgU+KWe9muGFADtGzHfyOKZKx8eUdhv4w84H77RlmlnjHKHmQq6YcLHPvfEUMQ2tTs3YKRSERwHivT2Sif2t9cHnJUPTimjv2QHJ8paZYIXpfVhujqTjZSOW2etSWyTzw/bqSX/ES/jdr8PX5nrNlvgNM+fDalkYrSNDBIqlEBDbiVT/nCZ2tKqYyjlZnn/V4lzIsVLmkLrST+ELD5lkl6ntkSHzNSQfrNOc2gJJQ6dGvGVvIekFDoAj0nROOO7yE3nlMXoYvgXax1PSaGEWq7qujwq4U27LgeP41xNl+qxy1PB1mYrTZ/qkIbs1svHHCEwP03nyc0QyG+xfDrY9qinEk8SeHLo9rmtlOcUEUt6KGn/yLnmSGRz83Srn3iqo6Ek5GbUS/mER0NltlXmiMBzdqNBcv8Ru9GyOy4xBsETGDYH+y9Ry8jTmzWX23GZw+Tnah6e62N42U55fkLdw8sG6zzS4K0lj+ux8UqyGyr1Y5lRYEv2Cdmcqw/qe3INcmCvgLs9to8efTrN6q2sqJ3vXKgVYENAiSDT71y4Hmv3rT69xmy5QG4/DdGS2Zma5pzzjEVzSxjhaU1Fy+xYfVITZYEYL4/sPQ7eVKKD9TzlckP3qlSNlFoYp/usqFCsEU4IL3zFLIchrXC+htwB/ts1ynEtrOB9P67RDVOGSctVdnvjsoLvzepKCvpXxwvYF9Webla//m1Bu192Py5ec0m35xk7fvqBVOH9Caa8kaovT3umWcyVayfC35Y3xww51XOW8Jse2N01WnkljBFdwTRXsuHSS66sxl0mSxqzzlysOowtkrIRnjPJuOoPJsOf5prLKDJX6M563NE+4ZakCJekOdM9MxquGiOtld665ZX7p51aZ5ocIw9FuDwwXduo1Z9IGN6w2P9jZBKeYbiX5ZNj1qytOsPkmEESPl6bTCcYLWucdzJ2yei+i0TG1iAeFDvjcjkv+uNbe6RJA76fNGDCCS0zxoq+Plzp8P58OJxJNaYN9e0Lu8O37eX/nwkD4638lQAMm7X0lwAwLOm4e4QejE5jW95o54NzE3TAYbhR46zRwTwx3OPWrUUDnM6HONRVUj4zopFeaN61Q7YOjmm08OGgOqnRnux4o2+XujhHq3CZz7Zdg91y0CEx6eQsb4k6dk+eEwJAH3penVfaBM02QAAI20jDmXDKLD/U0XCmCb7NgJT6XkMVTOM49NkJZfrOIisao4UIwiW/1/AJ9RluAaQ0+KFn6tntEV1EwyJqhrStSOzGa6jGSal1uLGklBR1UnJNo3/7nt3BZjor9E7XAaq4aYIocI6ZPvzoG2GMskFDpzqr/wd45/8s4J2jU3NutJBDr6gwjQkeJ5Pc+D5aEIwt67znhomU1Hiq6IeHudT7VkcuvrYFDcmew/4uMk5ppJGtuCHZpqZuoXOPb9SXt9wV9SPLzmqQMrxMIbl0wvfoi9wHXWWl9jbVhSbYfE9mbRvUEKZ7dXd1c//u9u79D3e3H3Z3D9e78Sjki0jpoDFWbIcSqNWLsgztOy3syRn03SFxl9OYI0RqX3QyWE1jzmaBjA/hSu8/13/5XNi2Qzv878/1Xz8X7HPZ/l3YoZE//Gvbyv+5sAniyPJm4cIGnj5hGfzexjsnvbfC9w08TYSVYe0U48Q21Xybee37OYKj7n7Z3bw9RwOn0OWd84WU76G0jG94+Mu68Dd/bKB1No5ht0om9mnm+9pqSX8E1D1/B6dAfWGkiXmkZ69QZA2hv8w2QuFSW6J91TXSarPQZEkboUA6nGCK1N/DYKJmdtJKltoShTmpuYfN4vqJTlrJy9tWC8VQX9+hIzyck0pp7g8KQLaSKcZ0E7uEOlxkN3AeS3mO2yMNkQmoAwl0pFB0Ai21ME++e2CGGD858sGxsRHNd0LNYaNSsS8gX97jM1aZNX52Bc9OYWeqzg7rMCWqUTvpp125qWn8rGiAb7aRnsVkCTUrDSQ0nV9LDbECQqMqdVSmPuk1nJHRLDw/RcCqOj9shJA865F1nRAbMx3CUcm2bLOYTiU+7iHRKYgLtUELiI4aGC0m+sSM6PMxnWLw/BTLrOr8bumjOwfjKYSQlm3XZzFeIh6igD4XmuBGCGp15BNew5JiyUbruo9IPcGG6d2+VEdZ+59dnnqEC5gOmhOaIPfUnR12i0pUT33q32bz2dyxs1gNeu8Cy/Y6VkuYjkpDclOMNgqJU0Bu2KnBURfST7/e/vbdh/0pq31o/znVpXFk0Vpug3aFpjBpVccXpS8tk+WSBMjiO+jeC2xT1fFdIrKmHCQ89Rpo2LGA8NBr4O5JeQ0K2hWaeg1VZ4degzCP6jXoBB5qHZMl4qKaQ0JTr4FGKQoIjcaDiifnNWhkR+Tg5hacH3kNeK7143kNGobt8+Fts5jOJz4OYwI6B/qxgOjIa3h6rqpGFgX1GqrO75ZI9rMwHcoEZENp5jCdTMRjNYwPGIo0R/Eu84luoMcg1NNjOmhOmBy8z4LzQ68hMwh5FqZDqYFsANEspuPzHzcwPmBodpTCGxYQXT71+IiB5oWhtRVV5xdLzYtzMJ5BZQOrphxkIuVgYIzA0KxMTdjd6CfPeNDEMDQ5XnV+tdTEOAvjJfDb6xgvkYYwMFxgcop4CghvnzzjITODAihXnd8sNTPOwnio9GDVVMRJf8v4x2HIwNC6h5pQvEFOBfLkjkM8sikd/8jyyJRFhgWtLqg6rSuNyv1+1VJg8Zmz35dNlBvU8Vgi62BhtMBSH6Im8m6RD+Efm8egDWGpx1B1WlbKY5/OxmOoWHDVdINMpBssDA5Y6jLUxNstdBky89jnUp4WGg+WugtVZ0fuAgqMnDnsa1Hp4Kq5BZnILVgYDLDUPaiJr1voHmSGPc/GZNBQsNQ1qDo7cg34ozKZSxQh1jFZIrfgoPNvqStQE1u3tlR/1JE7m78cMhKoB1B1bLPUA8rDwytmt/APQwfRn7t/vAiU3kXQes6ecf6M2QsuLoW6jK5PyznteMK73X93AeogHu53913NdTjOx/vd3ZefPdzdfhrqXv/85term1927R9WLvZw3ux+68nZzs293b89/CtJZRhLo+kl/TvtByJekzONY046e4Al4RFDzTBunHCnKY9ut6Nb12Dr7fM8bp2Exyyvaz1qPxBLZz1XjTNWOqkOpbMqgpAY76wHBfzHvSculunwPxeCXQp3GSVmx53He41Z1eFaRfJaBYv6+Egb0TaWDLRpEd0AbQSnYnp5/XT7uW3qpyEsSgGFh6ej+WWMbbZPp632OTydmCYfaOzGafx2tw/Hbf+wFkg2KUFrh3h2GmA4EvwEKnYWtDSr+hOoHIgvSSR1S6euQDxj4oKbS+Ev41faK2jN0sMVRKdtuIL4n6TuQMIsmHNYJ0MxMFswP0oeCTNdVKpMUufwlSzKnDKnPjAnP6FM5NQUcx6UZrhT4PZYkhNObXp44ON97vqIxLNRg6NoWKJbKBwSXj3JwcFjL+iVaJdsEaZc3EzbxuxH95W+Xh6ul11yfskGQAd1cr0xwzBcr8/gezhyTaiRCbQjIr1EMEg4Qi18gtZMVX/CINmzxG+bWBpVsNPhe4Jnm44Tn3DoE7Tep/oTHhFoic8xvjRsgnYktm4NVSxFkhN2IFuGt24sTVdO2xwT3wAq2JAYYvoQxy+Of0BC8V86sLRM/At7GSekXh8iloN8iOZcyqwfJCOHITdDoveW08hPUQNfu2SnAYLwf7YL6qE36eYzqWFrUDMxLLbgZmsN0Xb91QzRly0wSmuGFquAo4FvL8Xhik9v2KUN/BPG5A69Lvp6ax4vd/BhOfquap5VWB48K0dctdrl1SxxVnm0xxv1l6z3xdt0ZH+jMSde4rKJdnLl0WVrW7COLhupeBAjxZQVLtt2QAmLXbZIYXfB7KWWl7FpofX6T5xideoUyzSFZZTeJxRuy1WPFCZtL0JVoi20X4hgJazx3HCujHcdilb410Zb7ixn2lXQxl3yQJ6eNubEYTCsjDYqRhhOaNOqkJNgymLxMkEZqw5Q0K5xTtvghrIeYMwI1xjBrFJtsGgBbWx8mcHWlvpSDUCTp34mO/UzTVLaKm1Q3ZvHBAk3W2PpKW1RcNljY7L+C0BjwOVqTMmwMlAWmkSXlK1ywsMHgLpQJJW1mkBvn5QIhpg5uLpHroksOzCNmrfBRBsZPHEO8uMGGcmCdrUZM0toBrhJkz5WMRIWyQ6bazj+96Sz9O9TGJJrD4mbODWHp8YOa+Wp4ehBiQ99pol95RanH2JK8iRVIHXaPhlIK2FvMqmCEyOtuaUAZHHReQCyFkSpImkSnrY9QfgY1EG0fbK9KwHblINPvmoRdLvcbNwLtgoHzU2bCHlNIbCCU8Xsse+GZMV+WDjI7fjnMsZETVABB99pJ2klFUBxh8XFHZPjqD5sNPgr+90P1g+75H2iw514mu7U09RJ20dq1JrOibemfTahx9R7+IJAX8B3Wf8FYEDA5Wpsn7AycDUVaa5UI1nHAtsnfABETOBy69k+pybzQUayE2+2tZ9TJvNpdlZbkFjubMTBodCk/k0nY1IJl6L9QjeLqwmOQ7BKdA8n/cxK0XClvAterljiUYzn3U9c0TYJn1Ihpyatg9kLITmJT3NdZ/A7Z9EnSHy6/hOwSJmT7rvFToVzwOJok+8L0/nj63vkcGHiJNc/MWkmvgBDdPkvt//MF0jphRWBoLT5LfR5eT0xxICOU2vacfHvd2+vYxHMNZzOcJLNK5xdIxLZvXBUGHinEciRpvUiedEuGeWFM7zhhrXgxPyAhGYao7WWnM0Xyod9wlBjfsN55pUMSHTrzR9LJ1fDsWCcnkZoR6KPheTvxbVmvrHGSe4PoxO5NjYO0BKyrd+d36eB5F850y2OU47WHJWWdQOw8IDYRHakr7nwBnosWM6Zbrj22hqvDjfAG680c07Nt5+HfQIVYPP7kPNuQA6TUlZGM8+6A6CDDEHksiNtvmWJNOWR55SBhqk8DO8Ywhtwp7W5gXb9bSHVJzx7eGioTh22tNOXkXwQ6vAgtGmYUtKyaC+2BX5CN8yF98Hn63TDNqGOzm+RznwPG46DyngSniG9jGNsdqQJufAWeoRSZ23DhY4jPQ9iSXHfeMODdhLzUZKwT6iX8xuGM69hGE2y4rCPLPoDxWwIXpkd6cUtE0maAZEE54EkNmegXCLZfU2faI1c2ii7/3/ykJGJi0PGBsn3Jbkq+arNwdyzjeDGcO4Pr9oK2Sb8uEq0pYZ9ImNj3ckN9ji5Ya0Bq1lPGloZJA9ta0c1tEt256IDWOf3xpGlgcU93G39i15njlByzOvEYZGFQUICteMX2iU73Rbta6WCyWF6C4Nr2wSLW1vlUq+AIxNj3fkL9jh/4acP1zfU42l/WfUFcGRUkCru2ukL7ZKtace8aywXVrc1dZHwxuvGWhvD0CmjgiOjYt3pC/Y4fWG10YJZ1Ee+PvVyKkHn2yW7UItquFFGB0Ogp77wPKhVK4Sw80ntsE/o6+d3EmdSfxgc9VX0RtaYgZhFfQulP4m0jLTpFkr/43THXKnvoNQn1S6amgM1Un+zkV0meVIYZfbUnK5MS7RLtpJHBDkjg/jx2she8jjVhJegfRtomN0nrNa2+Q3Ombw/RH7jTJfngYu/213df7w7zN6rHP6S8w5QQStJ0dmRTuLCmzgEfF1QAdIwq6XtAr6OycZJpjmXLnkTSPmuHPA9jh754Vj7vrlXiQZPKfoMUuHenAlzcdmJebyp/cGKdpJlTe8vKSTVWCAuZRDAsVGGGC5wp/WCcrt586mDQs+e4HavcAGD73Vz9T43EApHRhliscON1tN/syLp5AOAjq+nVkJtPsYf0ufMBXs45spF7587YYN/rm2QmPNwKwqNjrJkXlatcByi5X/bPfy4u/+4P4d9DIdPWU95vzYT4+Ux5Blu0grF5bFQ3PhYjaQSg5EUGh5liRCvJL5iRxvh9sMx7PwDKgLbVFHB0VOGQGzDUy+SQ8Mbf/X1ix+/e/7ym397/uqb7//+WU6Dk0LjqQwxY+CWqyWS32yIuYZdG6NnRVqZRA3rL2PwDH76x4sXP/yUqZbh7ChDrHq41fpLYFteQvIWkGomGZn6WxjiEs9f/u37H7959fV3mfpZIv1M4EQ0DS3U6OfN5ifu22Dw/FmRiiY2avIekmqiz086Foe7C8el1IeEfXAllWZKt0Xw8/uEvSzcropj1C43+3005knSMQlwS6WVuxIOSsiv3H04rbBJ1O+eVOMUF/BCanBEDVoHWEkNgHFkMVAbKSvKreFOUCCjiFt5XPhrs+3FPFZM+fJo+JOkwxP4CN5RCfH9Mla8/3QfuDF5Bz+1/9kPy2vJITUUogbBQa2lhoOsSPqGaAtNHi/m0CGPISHaMydVp3UM6VL6Es2HknSwAtxS8RXA0Qo50uAVpH6GylzCeqhUmQ5UqD03gw8RodvTIo5R1is5fB6/ofppUuZayW8pWwCNhpJ0pgLcUjndYRcNRthL1BmXX0L4o2Fnt3efFjChRoYJHbBQSwzYWIVHUIKagwMs8eu3kRgV58/iQzi5aqTHp5IPU14zmhwl6YgFuKVy0uti1fO++5eE6mn/SPf3JTpXIwuEzlaoPbiCPIdA7lGGP1fhjp46j9MU4rRVByq0y81/XyOCU+/D0ZhxCcFtySNvcXpfv7velwi5GPNcwmvYuKCuRuXRoauBoYpHixoGOVdDgzzOs4jzVp2owJNVO2hmlKRDFeCWysnvl5D/fiirv357DlNPY5ODehmVZIBeBsYyHmsjOI+xB+dXhWOuOm6hXW7++yjUQCcuwC0VUx7OXMhlwA9bN0xDIiBLgw5iqCUCW+byn9nThTOtwqFXncvQLjf/fRRsoKMZ4JbK70EWW3zb4nXA4yMzhE5nqD0+8jUwiAMpcTsHRItCE63CIVed1NAuN/99FGigwxrglsrprsvs7TNLP2SD0HkNtcdH7gaKL6GaprPhhSg00Socc92sh0tlPdCMKUkHOMAtlVMe+R0o0jJd1xd8ktNKisRVnPy3i6c6KDR4Kmx+xBWpowZyRZD0Hysf+fKzu/and9V0yGJIi3IfJDdayZCp3AcaSCVJ7gVtqfwK/IIrqI12FbAgNkBG/JC686Nsx/lDn3l8iFIepFiijg99KuWBxlRJEgJHWyq+B8eXGeTv3+Tp5rFKqDotbZGRQrJQ1SSBPopiWFfM1Xflxwjz6JLHpShRsgjBaYZLU4kSNOdKkgA52lL5lYjF6nvzyVcKjb4Ku6XeWuXxobfGCebc2aeclcx0UIeZDidwoe2Ah9RMhwOFtYQV7pyO6Kli8Ha5OTw9CSvZhSJ9DWhLpTesJFSHGpkDjzttN5zfoPMTc6j2/NAc4tgzOuuItQK0etljCIrTWUmno5IS2KHcIdZia4Y929VmLjZ8HVysIuON4H4Kr7Vd7nirHKPCfrXb718OOGR9wH23f5dl1t0Hcl+9vf91t3u4PF2ohLFj8T48P0E5rzs/HLPrUMj3p19vf/vuw/6Uq4/kWIMEayHk8l6Ey5OpPFKmufwE8E0IWPutiIsv8ocVjiHKhQ9AsEniNdd/AIUl14LzCyvDZ0i8TTHSRFG2dcjnxJ2r/wCKnS1R0BMrA+NSEQ9IjFQOF20dltwq4k/UfwBhEi+fIUdWFnDrBHlaVUHDCgFrQBUx7Os/gEZ1rYU9G1aG0LAkn9gSr2rr8NGSjHn9B9CUriVlRxMrO7h1IotHhnuUbR09WiKLaz+AytEU5vzltIHVXopEHluWrdo6erREFld/AM3FXFLKMbEyVLEkztA+uqqtw0dLwm31H0CezBJze2JlqGJJI2QrL6q2Dh8t6XKt/wAM46glSe/xlWFxh/JUFlfNSgwfgI+WtBfVfwAh6q81izGsDFUsGW3TCuuqraNHS2Vx7QdQdGQ9uxgmxNuxMWjrlWarQY+WyuLaD6AxmOvZxTBn23a2wa2PwAkWbR0mZdupOSt/ANrFBK1xOW3QzCVGZPEIMFvZ1uHIBEZkcfUHoF1MYO8qaKPh1omoHIEvKtu6gR8gwr76A9AuJqBQFbRBXixheUHNj4ku1YkPQBVLhjBNbv3wldFVcQKCiAJRNfAyfIDPb1sIyu5l02oFHhhPhrmnDzE791LgcfEi27yZpz3KlNNJlNnITBMf0PPbFoI+p2LaQ6uYDE1KHyJFe/hki2czTKyKnisdvJWN+zLxAfRcS+Gsxlf16LkSCZwPXj/xAT6/7bGBZKUs49FzLT9EgmW8nGcZIWgIofgQ8PGSMVn1hwCPd0Qwp9ZPzFEJC6CnWwoqNLEqKrIgAj8fTn7iAwlNu3DbuH2CbDsbf330AxLOFqDUHjMQCplSspSyTR5iniklBOGn5sIi2kuGS+bItqtmfYUPqJRxVoJbM/GNlLLNB5Cf+ICZNxcW0h7XRJFtZ2MzT3wAt2dlCLJi2vvE28pH+h7/AMdVxhnmQukheEr1Vh8i8XjHTLXiQ6RUb/Uh1LzhtuwVcJSfpQyUDZQ98QGT0orVbpDkNnG/yUOkaO8S1ueIai8+hE+I6tpDQMRf6nQl10/ZVRIi7lIyLWNRgcLIlDB1AQYp5DyLLtx2Iksr8oGgJz6AG8/X2TZK9lA2qfPNpbDzGmXhtlHMmHgl+XCmEx/A9bqrbFuilCwVLHVurZR8Xr5nb/tQ/xWWTLzHySW7KZRDzVf7rwgTVBwxQf/Wzawsmg7Z9i2cAIAOHwuf++327n+/29/+1n5ngOT8ePNw/bDfvT39QxeHBV/H//RkjbE6WPB/BgWaoACZq8dqVhnZGWipU1NdJMPym/WP9Bv74kjUOVr7SVJzUAl8rCA8GxTLyJZA8xxHVZwbgqSU0TSY95MnAOXFx7LU8/VdjnAuK6Lqh41aYctobKdJDETEY4A3jezp0YRDPaWDMzPJOZCbxSM1w9CNScjSqE3l+/bWf2jzev10wNjbd3O1/+H6Qwm5//Xq7vrqZr6Yv4zY07SGpH4aAJUjjM5KlcZmgBqFXC6nuRw0KaOGkHPg1IxsCcAX8MeGECojtZkW3aC7DouTYCzv7jYFwxjZES/l503QScoIPM3KS9hmfeAvui+Tr7K3gWIrFBZqWli4J2RMgY0B21k/luGZS2I3LSQAE2O8oMfsiR7Zq1mitc/R0l7I8Hya4YGERJbW9kDFIxuCLdrnRhAuI+x0pEMtENXnkyZyCV8/EVNvWnjbJafaeB4B3aUre3BbzAkolB7TwqM8mrcR+g/dG7T8CnzbLXGaEoTvtojCv3wY2bbGoGDWmIbEt8AAFN6PyeJSNVJqYZxW3RhZoVgjXCzZakfOoDN1m0+fZxhzg6yWxROt0kfS3YmEcI1yXAvbogyEE0mjG6YMk5YrQ5kJDOgZRhfeXJ1MzoN/4mJyas7wp1efacfovr84bHzuPBJJmMIDya0OxPPPg0dfTg6+xDTK51Y+XNxaw/AyXmA3gUiH9ydYBBFVMWAQDvZMM95Yq50If8P8mn+mYdwXUTcbvkHTnkkx1+g4ksaYw+BDJRsuveTKar38moYJbdSp7w/1/MOH/XW3oTXvqh93K6RshOdMMq76g8nwp7nmMorM5Qc7jpXeYmZwxgG7iZXhlmSst9Gc6Z4ZDVeNkdZKb09w8EoPOMgRECjY9M46BWdYwwPTKRFurD+RMLxh3BprpFQJdTDcy2/RmH/9+/t9sQgVK4rQvwQRtLu66WXoq7uPI7bRqBjNv6lBEk5mPLJz0h8OK0QT7uTmWEOCX+DmOsFoWeO8k4JLHqVgvDnpeON4UOyMy+W86I9vbZPZm2nW9O0BOTPhhJYZY4XppaQO78+Hwxl8PMyYw/RiMMwxnys3m34MxyzOcyU+1Py40PzDbTZaWC8/28B1dO5j7rHOM5Fx/lgFOm0QJONO+bYKuxMhvNHOB9eGtwBCrQhpnDVaRwR/j23QgrOx87s38ZvRBjGikV5obtr+hda9MY0WPhxUJ/XZcePL/IHjn39EhwCeiFd5bMc/vrrLttzFEZMuTgXLDh75aFxyIx+n88mNDYpOaRP0mutVedDijTScCafM8kMdzWaad+xPdEjdrXeofri7Coax9tI4oUxnWQbDpDE6wtkYk4ozHD2ZcpbdimNNrm4r4LrBC8X1HGtUNo4wXOeAcusbGdxN2zYetvzGtGxYcKitVEkhKepEypoWP7igriBn5SsajCWadtlQm9nO3+SmCZLAOWb62GOcxmyU1S0izuwtaaDJXu8D4YqvSq9yU2+CZXN3u38da2wvX4afv3/3Yn9w3duL+/fg9LSG8clf8p8ugm+KfuTxRzH6o0d/xR8V+i9F/FG3f0P/tYs/GvSjiT86tIaKP3q6cHCa49+Ejn/X/7k6Hx49mpFqnU2NRXcIHJvGBHeTSW58HyoItpZ13nPDREpqmDrLymwlNP7r49XNw8f3r/etilx8bX/+4lBGfvjtz1+0dezdv44BpgoJUTwpftYYWGJXK49r/IePQlWsdC/vRcM891LJ2P8QXWmuTRNzGOF/z8PaCgmhQFtAtLyy/hxQXT0/RTF8HSGskGZJsJ9ZAJRhE8daIgaKGwSGpz9pNTgD+Hk4LEJ7Ib2CdYeFuWGBDvskkc+ZveDiUrIj8nmLFnZAh44JqwE41yaQzxFGEhd81Ymg7XIz16sRkpJQpCMabanwgrsFT+pGFMpGP/rYc42wnsKOyXCiWhLA4UTaYSa/CQJyF866o5VVW9WelMBEuwvmLkVg+Z7fW+Tlnt0j2tTA7Wqc29/8enXzS9/k1UJp3ex+O0iPFthv/7b/VzKRC/yQ6lU90n4irm82c8QmVPafv+jOnkNoG/G4Ob+U+jLKky52cwLIzdkpIreZFyxKQxgwu+q8V5sa96ohRljQ6LgF0daMOe3WO3lSeGDGYwPPBwJYRADczFhLANC4oHEvxh8Eej6wuh982gOjn+rPCeD5E4nCZUxyHiUKbzElB4nSZqKgNAe/zLapjpuw7Rd+j13pjXXcWxZjSp33oZxvrJbGSg2syGwpMJgXcfYEOxQanUoBgMs/YV6cdNVqjoCcJIF95dxmq7exxt3wCdSUTtBTV/gEmpxOJqbmyLOJpaGkpDpoBE2roK85fAAIQ0PQ/80I6HEZIkP4BpA3hvht6UPMIjKED4CmdUNQ9M0IOnHxITw8BObU2kMICO9kCajZksb4sCqw4a0htOdVoA/hA+AJGzK63oygFhXSXkB4J0MgN9KHSNEevGC4XD7ts+WnulTikDByJ/IzNjsXyE/lETamJPDHYckqQPfwCSyi6TTK6k+giddEyi2Vn2FpeLFUvFmKCzEeMppYH85oJJyZXD+BBRO+kBDQCZQIgjsRVgTi2OaPveiZfbA8xhMA6piqnx+kWV35I5rUCEsI0mkJ9rsdGSFSZG+1S8acpLaNZcYyp2yXI7I6mmDOG3FadjmxTQ9vpBSYLXUjQwpprfqCQPkk7SHSKCdsZkdGlEDan7yN4YS4fFflFPBObBAIT6OJF5Tc4KBVhu3BGL72I6m/1EBLaBMbMssBbrQ27tCuv3mV+cRJoVrXxA+vvwA3nkZJ7EvBGyBCXZdg9aVvYLMMb5LVoHdBpjOkLyApHnt3VLtGxq4Q33aBtMWJ3jdGWRvs3kTAxkMfxebP28kUj/JRxCMMwhCZb0emFC0QjznFPxMbhE6VofI7G4hx4nWasWKr5LagH0ZUOtxo/eNcJ6k/X9E1Gvtn0CE0Bnu1K1zARP1eYl9Qb5J5N3Cn9TewWRtU8gIEFI84cpS+gKR47ApXtFCN4toF81H34jF27cRadetVIk3GoHds80duZYrHgf6rtsmkZaRmyC0nE3LsyLSywgtwvX6SjeZWast4Z75zYXQjuHHhCkRqm1CN5s/1yrwAvVEtS9YVQPfTUDWVHXqZEkJikRCCMUViusCd1guhcxfUTJwa+bPUZcmO5k09iK6bRMZOpyiPZBsuaEtguGhEHP3ERWJkOWPIny1FVE09CHPMG23Sc5PzMDjSzjS0kD0yZuphDO8eN3mkBBJHGppEvUxJUD/9OM7TSjJxVhR/pln66nsYFCDojkpZDxDI3BDlBbdafwln6sGaOCx0mQ120Va4hcFLm2jnSmxQw9vAthzccv1tnKdpbOKsQGc7MjwvfRkJLdEu+XsbPGos00pL5w5mk/WNl8x1I0Pnt4ni0KUA1iktMVzBWl34WWrBQdpTrzkb9nuK9l03mlHBQRDOOan6zi0jReMC2bU+7Wed2CbS0KUo3CnaD8JotfagHOJDZH5HJiPakWmjhcQXfbhfBcYXXgejqOvW4cEibYRi4f+SdNggvL/Nn8uZSfyTluQN2v+zLkLAi6DqIBuOfeoi+oZ8yVo3WXZTcj+1mfrGGxncZs7m8y5hm9Bzzh8CmncRegivrIHCk0V3BelOjKGRsamFdO/a6ZUWjbKSc2eY66ErrGqCNPJWu+QDgA5z/oDRTLqfAHus1ciXRX3kK5Nw+shg1kIj6Oj5ZNo9cEqEJbYA3GWt3dOuv3k74cRJkeYlDlmS+kneP7aHCK4sUyamENtkRhT+WnopErnesE2oefMHyGby/hBNWQsbJYfzJXKGSaR0ZOxuIecP1hzFTknsDWpbYpHB3da/gDXruGcQWiYOixQvFUGVGb12ydb8NI2PE8E8t90jcFY22ikWTCCT8o0lUrwrZ/T0MaO3OlpE1nNAapg+h8rEQbtka4e6Rvrwb92EwjZMFywiK3R0xFJqWCI1vHLiQA9xk/Uww7Koj9xfkjXQlVmDdslAfe91I7V1wfRxB+/XNlYx722iTTDsEipmvXLSQA/BwxUbsbOoj9LGlPrVCQNY1AF7tRObg8qXOIhwu/W6YM3KjpftMf+PbwAfvziFPHuS+EhyVfJNH2C0mGi8NMJY28NoSScbFxOBLhlWUbBjkpPSoclXndMx2S43/31UrOuwVEFbKm0XbBc87Zi0Ofi9W0zjmjg/avYgnWXV51fw/Bgxer7idYPRXxN0QB0ppIiwkg9TloVCIxUdbbrx1AQquQfYtqpcFlj6duNQJsiAZrY62t5USQbUwIww488xqWbi5BYx4Jotnt1y899Hg2Yd7Vrw2V0Lo5T3kPJkKMXjgIVPUAPP3KRtIpXUcAvUwkaw7uMk0AwxZLa9nceQKXNf4/mhOAyBtlR8BZ4XYxm8X3d448TBkUnicQSy+uAMIhggmI4NR0ROHBh1M5HSpEpOSwUYNZpvTnQ/2lI5wWUZwT9sDRMBj48HsWMTvPr4cNiMQmMifoA15JvMVZo4uUGMl51Qz2M8m/o+GkhNRCzaUjnl9ZNmPGRyEJOn+vjI95BPhvE8YrzsaoI8xksVkhiGKD/ibdC4TgnlbbFu3WQm4MTxsWkx4mXUHR96GZqMRNx8SuPEwQXiu+xCijy+S0V7DIo2kO+jLZUT3j92tKGAC7HZMeJj1BED+hga6d2zjHmeODpsAhckyV7FhyJZ72dgmEGRFCfaUinp2wXzSb/NuM6Jo1t0dOJd1B6dLQk0rT9AdeL4DnFediVNHuel8rjGI/ITXwNuqZz8cgn5z2v4WYaIQDyOWiJAj0Njw+/swxcn6IDgIgkdKpkxlfzAcJGkAghtqfwe9LJ72Hgk+wQ1EHIkqQWspoYqNorPzZAKMeS6+KUslQWBMIeBYhS8k9WE/xVEqM1nyHNMG54gCTZVKKRrJUlQRgRhDz7qsOgJkljEpaumSkQCXSF836ErIV4M3FL5lfhlXLrxlN0JamCLhrgxtdRAbgwSm2ea5jt+eMcQK66aJGmXm/8+jGQoPuLI1OQK2gXLiL/y7PKJcyPLhY94MXXnRjkSlCfefkT6xLkl4rdVUyUi2f8B0eECmUYs95pcgeIoV1CQJd4cPj8cH9knBN+9+vjQexPouT09BP0j+q+9jGWk7TGiEOoRGmODWQr/90Bf7mBHwrrcnWLu8HWgyShvV90t4mxukGP+6CjX3MGeBMrclecHrM0dYu0/CMa1v4ytWPFAsRb8wOWxfL0A5VrIWMt8gpuvAMq1ENigFCNQuWVzWvq5XMI1Xintue/ntAgh2+5jzVrczBGMa7J1B7duwdY3GDHTFe6H7zaxoNTatmC63bponFPeei7s6NbzpiHYSy0vY5ysZVN/vNX423Crcl52CYnC+SuDColTUKF1Z+3NCYVwLKjySOOJqEUUapdsB2sq3nijmHC2h7xzkjcs3C8zbqyQN3vYBb+M34gfazELDuDBp9D0E8MuEDpc5I4TcLi+MP0EI+6Hq/uHEzE7kFEhzbZy6744tu6jpHblCLlZ3lBIYZJhQsnO/QxAvrjGIrhSoSTOchfvL9FY0S5ZisQU9gWdNtJFBHda21Mhjl1Fa3eYPpvPdoST4ur69W9gaG05QURMXoBMyDS5ZlOLODbXnRkwNpwUKiVLhpvVgmu0S7bSWzdGeR3+X1s82/Z28YgHx5R0iR7fsE/kWK2LriGO6BrnFI+wrY6cSSSxNXLEo1sIVxq2hzLBOHSU3l/qcR6BzUseJ9SUZOKLGEEgr3mcm+HUpS8AR07Xv4AFcKXBoIN6kzRajpn0NTewGWBsUj/B7jNhqQVTCX/TLtlN4NZcG2mD33tAB7SN58G2tSox1i9sE0U714W/ESfwN+d0LRTqPSOAziKJeZPk/+OA8lzeR7NIKUesiZLZrv8o6B/hpFDlWqqeKhGH2iXbwb5WNdIxwb1y/TTwYBmwOI1UitR0WIVawlaGHBJHyKGv9lfBGXxztV8DeyiL/5ECJmZoEnsoyf+D5fnd9399kf0GkAamnLEm8p84jhxY+w18vbu+3938vLv7JXViqInJyJj0TSTfgu/fAmuYEU4YznoonGeuiWNXDLecp96CZvM3UxUfT8APhq8Dbak5HR5cUTTdLneMDwvcqzD1Os9buxaIICAR6LjoKiKgcdGoLRB5L2frWAjHRi7zmoXj7WrzX1eQ6PR9VhRKt8v9ETgPDirnRCzXEcFBznOPyHmJwO7pWE3hDmM1TyO7Me6UPbWbw2FSXJB6nsqkeqIrgsO5T8G/HamgqWkEUPBurUDV6K/urm7u393evf/h7vbD7u7hGpdlb5tV5x4XsYzUU9WdH9ZTcczbXT3VaeqxrpZglZH0wl/qw8xYdcrcKoO5waxGJLsV0VmBvtlKazgP/ASuCxkp3Kz9BO4ZWWL8TCyNaiwFrWrh2fXoE59Atr6glSPVn0CtDaQWrIJAKFLFR0qjszs1xz9hsBAcqUWv/QQut1/S7juxNEQRJMlfmz+meuIDCP+vdEBEt2p2xlRcyn5qvT2Z5W0zMqantQI6Viaf1Aq0VBpqBejg2zWBVcVxSsoKbmVsF/wlGj+tX3mai86vNrCxhoTzS8kuRT/M1p9USvnTSimdJK7UCkxKV21V8rEQg/gllQj2aojmKNsEd8AKZ2yH5P1Me95YLpRhLVJ3sohE6jbqcrJ3f7p3SfxaKSqRaNXB/+YslhQ4xYLZ1wejLJON4cH1CmajWnKzR5Uth0IDzk7LgzKmFOM5dNIlSg3+5cMvd1dvx6dYK41q1MmAdS6za7kmPoBCJkRl1n4AlVbLJbWAEysjPUDNbWqqFIw41rA4ecTaSiyfmnCscRVwtiWEJhzDRaGPTWovxQgEa9mFQv+VaN/6D6BI8ZLmpYmVkfVGswK5RW4T64PXKklBSGr5NMckUo2LOAb5rZZYbLLKYItlivADxOqs/gB8qXItgzCsjJ4o7cugGq2EY+DE3RF7PLF8kmO8nj/AMo6BFRHkQkX1hVr4AZK6rv4AwqxZkWPQEyXyN7sGeHR9A4ejSpJsSi2f4hgDp5zC9ZZyjGFiXvJyUac0DJPzZK//AOqpXU0rGYaKpmjYLLvvbuIDKC5CDaXaD6BOziWNnBMrw2AIYXf4S7FDHj7g51XHmG6a9mbHv8FZ6hupQxy/OP4BPk+lvKgCWRW+WVJVw0fKK4vYBg4KpFWN9R+Ab5bUrS7nSzhVT5Cxf1xWRQHDB+CbJeNn6z8A36xcK8oYVoa6lQwIbdM6VVuHKpZMvqz+gEAPdgmex8TKULmSeTFjoqBs6/DRkuBc/QfkQlmTpg3SsNRGyC5ynviAnv/AMjEp0EslLoLMxmGa+AD0Wg12+uo/gJTsEhSviZX9vGEwZnkUXSnsDcmLAZWqb5mMM6UOkVDfsL2iwHya5UvcHUHNyuxk7MQHUI0lpUvtB9B7XZLPn1gZIcZSyL7sguGJDyCLmKYJS2rvJr7hEt9IHiLFl+j10nRqSRHt+DcUS3yj9hB4MklpS8rEqkjNksclK10qVFRNpgnVfwDZxuv5bAo9W5oBzh5ZM/EBM2+6jtnGxXyZMI/Th0jxZULpjmn14kP4xDdqD4GGCxAJPaYCSg+heeobtYcQ8/y6TELgSsscBip6wKhWhxTU138g8Y6XSwidyPDwkSx32dahyUxmjdZ/AOne1bKaBtXoWCrcKq8VVehYKnhqP4CiUevxDcK9zpKZRZrFyPkPLBMFRpXrq7Jtw5dKcuxjSfxSMWxM6hvZM54nPmDn2WaML4sP4VLfqD2En7/qZQyEgHZJN9uYl1v0ZCGCLW3Wrf8A0rHrRWItytDmOClFjwuDqVLa1D8uq1PfyB4jPfEBM0+lhXxpy82/Mtqj90ojvdQLKqa9T3wjeYgE7XEFVE4Oq/QQLpEBqj8EUr00H1EfC0D1UPQb1YdQ8/y67BU49HhzYj1Fr8Chx5sTGC+mvU19ozJH6RLRqoW0Tz3eEQFRRHvP5j+wbNse+bQjsKeV2074tGPOYSnL4NqokUr/OpZBxVFZ2YPiQ+jUN2oPYeaveiEDLTCWyxgIaV4a4KyP7Hif+kZdZMcy9HhpELU6O2QZT32j9hBi/qqzGejQqReWBC/XkOKCySW7Eq9uvbBi+68IicEcGzb+1hWEnYAvxIV72IW5Po0TAIbhY+Fzv93e/e93+9vfuu8cvvLx5uH6Yb97e/qHLg4Lvo7/6ckaF7SxM04oPf0PLk57DjkcQdJGZ87dTzu6LQm3JR+717nf4hdH6s4TXalpojM4Vddg1O4fP9605/pq25lXozsDLaiGNPY/zmCyUuJrMcfxGhIfj/l8pGEvo1sFk1jayOajTWIpvQM59wAMZDMMZfBYQ7ZHt4reKhrVd9YJ2MVCyM/cgXfL3sHGHIY2iRgFyaMzjwkrpv+MHGIOPu5HmhcyurOFEnLjuS6l1A9SZUa0MnhGhLWw/eCM0U3xUpZYeYpJMYPbOQGjlrzd9Scsju5Nl1lg24y+LOZoPcPRnC3WqauOJBndG2Rsg5To9+2d/9CmV7odteblzdX+h+sPJRT/16u766ubHCVfwONujsftEh6/v37/cd/u6vrtFg8Y7dFAmx6Jup+Gzfy9Rb/dTtgVMLqcE93oPMhl/erXq+ubTYdWj27KFpvqm0wSL6W0nBEp7eDPYtu31kvNZWsL5d0juKq11rmZEywoLoPGHQ4BkEebeTi6abnMcDzH2MpiETTjv3KGfKfs8FTulYQ/0v29TAj5YiH0vvuXJRtaQOX3Y9i25oguPKov+9jqq9vbfFxb0bCGmP8AasWyDvJa8yYY2kp5z2IesoX91axx0hlr2gns6GjdGTKOdcSrpippIVx1+lht0iEiyEjjGikFN4LJfoaSVo33XMiuPwDzEYDkbUEqMCQ1/AMXk5hGbX/Z5nDRxxs57HzhPR2BfanXt3jwQg4DdkhFQvomzp6wwrMOqEhJFWHYAxtqq1IX5QWQLa/3gXwLbmzN8QIv2y209/XvgQqawb/kP12whqMfefxRjP7o0V/xR4X+SxF/1O3f0H/t4o8G/Wjijw6toeKPni7MGxb/JnT8u/7PDRhweC7TTlrPiL3v9f+P/+GarMi64WW+cVxyH5iK97LQBF5U1nFv2zFKS2XhcXgCcq37cz3/8GF/3e1o1SemDzI+vCUlGFcHGS+caGzQAdK7pCgc5MPD++ubBW9rO4Q3vQEzDpIgw8bcVDz2swCtbCxTmpvDRArDG+lknMCiefLuBh386usXP373/OU3//b81Tff/33BLW42HYlHAZl5kVT8D7Ljp3+8ePHDT/02cMp37mCbzd3qBP/ikw1Tef7lh78+f/Wi3wcOqc+dbLOJLW/2H+9PSyZWe30nA/Lm/dfsgoMPh3Wi6Xky90EkDclhJIx0TloRFEMvOxWLNrPkNvxVoxMkkTRrjLTIES3ygLKom6DspPLMdsJFmDh5NJhDnpr+VLgMlwXHVuQzKN+KQUdGSqzGo2bYNY7bLq6CCfw0f2MxgByVQRD9Qe4z61u8ohYW08hgPmvLtdQyaSwPEgFM+sq/ML/VhXUh+NWV+SDbSe5oU9WtOs/G8ca5aGKJXnfL8OCEd8oGStZIjuEaUH3Spoc6QLMqG7wE54XzrJsgGA7YhFfBbYcZkGBBCfy1BTy42SymZyPmVKauViPvqsQG2Wy2zrf5R8LQtmJ6ZuGXhFQl8vPo7pGA3LbuEGc9CwelLiwTVrZjqxJGdcnDHFTDWG5gq0Bepxti0C6GbYMmODh5WgTFwgN3aelrAnkDd47lyja9srZOuYWzFrZRXjPvW0z+NkwpGyG4NYEACgtTaqvoSrHDN1N9bw7W3+s3MU66gRYcHPCJDMTGQQjRGdKsCbaKlDEm1T8638ax2jBf+tH9+YtDffDhtz9/0RYod/86NrNEWYzqiEvQYW10Vww9Bac5fJYISj8lKIervYBXO7FZ0KtgOS7bTm42ga7erthhw/twFyy4NU50IdfwkBpmFRPSJCb9KQvhJg2ZwlZVXW6HZ7ZpdfkgDaqry91cra1BBawO16TcfnhKCUxuYFmQ1X/gBKadKf7k2i076DmLP7mG6UzLsoprnkrxp517GAoxGs8v1jpzATRX6A37nCKQJ1IAbWfqE7mGB7Oo2vLHjzdRPp29B4NryBtGnr2wZQ32d3O1iqh2x6LancepvkXVThaV3Dy96ls7U5nItVkiPM9Sfcu1LXl5T6P21s7xs4b8bLA6faQuOo04GtVjPdnmOTdTGcetWKw6N69ztrAAziJ790nXObu5mltjl9mLZ2kJQVs1pWJ8u76aAvEyx/IaspVBRzpzcTHaG3qOEu/t7dvd3RnKsQtIPcfoypSJzG0LOpUtvvjzFnRSKTLXbG5E8XHO6nAauUzKnaU1OP8OzJzXI5E7d37vIuMiJHKBsnzO7RoPCmTLXM+h4ktM8rM2C3GFLFnkmT3FZiE7V6mvYKDLqKdhmSv/h7DMx/MpdshAn7dgWnQVSYqbhgvrHOvSKDGaL8LNWq18qgKknRVVXy6t1ixw/59y6YuidJ4dksyPVS4tuoyzko0UkivdduZ25dJcNUZaK711FQUudsg4n6/ESri+3tY3UnppRews+NRVycmGWatjuUDyfQ2yYVmFldqsJG6bCitzzNedr+KBd6VIWgX+Y8obqcRhxDXjTbgpJ2w7e31xicpQz3PGAiuuDqUOrlEuOJbhnfUFVkY3LM5AtK1/liiwMkiXl7Kg3Kx7aXl91dirKqivkpu9qm8L6rvJ7HA2WWCFVy2RnUNu+1GqPUTXcmKD7nPeOB18+K728ZlsnDU6GCmG+5rysaGA8LFLxC3v6qhtMA68k7FCXPeVVzKWfgYjTbAW9nDxWY9diOculTO9MJIymFScSdYmQj+1bNsYrrkULnb2LGbT4WhnLc0V3bkUc03gRBXsZtEfK1gz4a6COWM1bisqOdYgPM/ZyyvYoVfBeaWN9Gbo5RW2kYYz4ZSpeHRWHhmRBDQ3a+a1om9UUMGs1F4aJ5TpC5asaIwWwfcxyUaFtla+3/0CdbhZbe4Wzbxm0JRnr9W03B4MGNOYIA2Z5Mb37YaikcEj8NwwkbahWa0Fs1lL1399vLp5+Pj+9b59BRv4dsPOQRJ4Y5WtDgWaPEi/tk20N6eFCd5sLLE1MlnZ38657vb+WxR9r39/v19wdWuW2f4liNnd1U1/d6/uPo4Epaof3CAe5qv5NvUceteVmSD/LQtCQPQVtkoHF8kHvWZSFdLtXPheIVe2isrN+g4rOkXbEfW9ZFzYKSrXBAmgnaKLDzbo5ucv//b9j9+8+vq78l5RuVlXzb6VYqs/u6OXc0YPvfNtnpmgzbzQvOviah1002jhg8OjMzqgXK16W7OhfiUHfRDbCx30zbrLvy04E3HQ+aSDXmNLHwXRedp9RV/2z6VqpNQieOUxLdSmDoKXG9w4L3wUAJt0YNj5oS+wf2BhB0ZcdfyieoPtAhlsE3sFQxEs7RZJ7TXVgCG6wKWUruHaSWuZ7C8iGMjOKW99O5plfpdgrEI7gGK9/otj9HDT/ovBzK3tv4iwn5NpRiFgNtejWrnHA5oXAubCHTt7GcIK6f4IRTl9RA6rSZx4OlVbgsNKHIcbc55c1VbEwp8+DsLjyyH1OQuLBALmcxir8o9RWBSHhcycUS0743kvAhYWOZVVgvNE6qI5n6lBFxLKeuefRKWLkFDQHyFCu209/Ukufq7w37PHVmMZxUYe6Vr5B6mm43ymUlcIs5CxNi3ZFcIWq6LHLdmNqLEzhoJbwDubdv+h/UHN6tEDfNxGyoI7mON0BHju+ASnP6VWaoEA0bPNgSfYSs35TEG1QAXVJRy4dT+SQHXUHhW0P+V+JM7nfCsJ/Rf/NMp6hZR/bGMnDuqYUW3odKlowpaNm2hnYolZv1Wza4HYnzPo0UAXhx7v4w2IEmicS7Zsf1oDouK4pRn9JUupv0k3ONoU4nPUQHWuvvkCeTIXMRBIc+ImiLP1mqBtLYoRbN2mU9ijccTvP2+Phuzry7hotHLSan7o0minD+gIfpWEbTacg+te2qWxZh7+f7o0LoqyfEf45rMivquuNUPyRmqpXbBZ3FDLEwdicKaY48liED6wzjLMd7VmGc/mmO9uKDh79JJi2VVyKtsIGYsJ2kRRV1EcfuJSWWcJZH8JWx6Tz2evD1QD/JxunHDhcFJ3PTbhIXLrJfemrdVM8GZtg8Nx3sR2UI5bFQgeAf3PWPcie+hfoxtvgxEW7qpvuJHGBzksOXciiT5teC30r3p60L+GV0L/qu2gf2sqX+QWlS9uYIAzNovJroY8di1oZ5kXyg3NYrbhNvxqFK8o+T+OoHisfkzVKQ3uIwx30PosZsq6fkwR/rB0yjularTGYA6crx9T9cV22jZR63mtNe87iayIjQ7cCpOcXnMyi+vkfZYoi81qybdpyHSDgj93y5A8lJn5YMoHU0WaoQpZNsqz4JMZoiRKTnacDfIYjW2ynwfiGsZZ0IAtZ7S2i9PCm2BUU9ul5HSDv/DIc4dkP2pCB7crGKBaGp2+RvLs2KDWaqvJ1XbVrlXl5IMhtrScXG1W81o1eMjwQWIuHTykNpOZmw0eOg45O2uDm+zh7aX2wQVyKo7i6VwiIYO/5+P0apURLzoK/QUPbLO2hi0a3I7zQ849NUn1zYhc+CbW4wWnx/ehPd4wLW34gfRY0quqHZp0nDHxRxqa5AaRcM6+WKkO0TDNhOHc+4Ptz6VppHfe2ojUu1xrD4bxWbuYpe67mFXjjfciVgp1Kto1zsRxZZ5XWFr+MeAv1AH+Ig4lU4pbx4zrgwxBFDKhlfIGdynQ91XbXaM3szcqggyV7TV6M1OjCv9CVeBfLGpGiabNaTOKxg0eoJliaTOKTo8DyWpHiVmgk3YUhRs9krtNtaOoHuRBmyBG4uQP34b6okrjQZA4qZ0yJ2gIE9sU82NLavpR7NGy2bQfZXgf1f0ocq5O34BqQstQavXMpZoG1Q6iiuknWKop5wrRrIbE1U8ib432qOAe2WOl/AtoPtdgZVgxC52138FwSG+eWanzxBpP1FydlF94xvNVmqL9Ap6xHL2BJzAUqeBi5oo0j+WP3UHRxTxC9Snan4CMY/FFnLVyt4Doc8XizsBDPf64HrQ/u5joT6lgX84xvhVLNPFZZq8IOKLCHsschyLeJzd7hcuZQTfC2iXE3rbgGu3QLFNQG1sKBQJnzqZ3foHA2a67DG0Oti95XKn8SP15Baw/V6OM5hV41MX9ODXKBgk/VNX79GqU1VyNskNOVcpjPadccciZQtd/viaYAnae6zW0KDqAqtu/iiNkz4BJgDZVHiTYEMWhgNJzXI3mnD6CWMyWJqrEXNkSvySf9GKOydHk1QyZfa6uHu2XmSmP29UzmsGxxzEPVGpsl83WfTxZOtYoJTQXbSFhC9dqG+uY5V6bdMlWDVyr/iPBtdoj1On5y7E1O5Rj81gG6Z0VvK/0cbEemxkhrUlW+giOHmrxjW0GF3lAa4XD11e7vGOXzvmqIk1fnWVZI7T03njeNwjYmPtVynrTTkOYvzRZWRVp/lhVkfaIAH2mYhHdZ7O5k+FWtDTW2h7qzbnGM6vC/3MV+OlHxMVz13kqf6zzFF5wL1WfNeRaN8xqwTwzy49mj6V1ZywT1z00n224cCaCjR9m2qhwTm6t0oZVFHjaI/7seTsStehrRWxjNLOWa9b3bnDTBCXgpCLjGKiQF0DIL2xI1GtWmv1PQ2KhwDiWTz92k5vqSqm1bIKRoZySQ5OijHqNK6mcdGlA0um3NuTzzwijrrv6QCUaH5Ncmkl7aL1UvlFBTjKlicinT23YewWMul6zU+oMMOr2WHT8eDDqpm+jYbox4arsgIMfpH+jHdNWa1IsSO9vID2G4y6xrzYr8iyA46ZHG3yrpTXvZrPiuioIdTFYHKPdCgWl78fpRI+IfV8iKe3x3T1O85rulIEwDZdcMsfFQRkYJhsm49gXloFOPX3E4S09St+Q5gfD0iquovHRG5Y8nM4LxrV1anmxrj122pyxWFf3fQvRDw16zSnnWeeHhhM2UU46LmVa1+k6N1SvCTMA61oXi5LR7vQSEfkUxu+RmlYzWapb4cIee8TOWTyvXO8QBWfVB09Vet2xLjfB5NdSBrkjah7kwNTnbHXQXUuADq+PidgZ6w89wJzrxga+1O3k2E3KqiUsq7aoAhjWBC8tq7YpjH8Y5pvYqgLFygYXKye3mqqpNp27HbRY7GLQnnvVh8CFbEWlZt6Z1C41LKmWuSXV3XUe9zZhbA9Gyqu7q5v7d7d373+4uw0v8OF6N67zX0RSByexjGEThzRgjkHsO0VXIck5+/P1pz0Ir+N5UZRz0PyH9M9BdM5vDIysaEfNwLp7sNVuY8NW+q0N0v24t0mBv1n8+0O41PvP9V8+F3Z/9fNuH/735/qvnwv2uWz/LuzQkRD+tX0+nyfHT3A4JMNg3kxfW/IJ9Y12sa/OOye9bwdnRAkdrI04oKwNG6T26eEbUiu/oSGi/NXtTdj97ibGUPqKx7E3tObTEQzeAT4bPO2iO+ji19w0SjGhtfYHICKngnesHffWK5HaJ+hgCYoo+xKO2c7jDkmiWavU90FripDRVgbfR1vq9nDy7cNrjpmd40MecsYSDl6wx5EXf58Xr4dU/Wo1tBPnl+j8eKJN9flhzpyj8qDJp9FXVi4//limfIIGUONzLM1r5YB+CrpUaKhLqVmja3WpWKRLBVTyhvSwSWpv1ejSzXrZ07q0N0PDv3TdffG/EEn6WCjJMXemLy4pyTvHQAZlGpxypwaDNLgFggljrVYupUyFQ4I8+xXlCfJUj6HwUJDFcDEWZJRQBYIMgg23VH9KglwydH5sLFefnz95QS5hOyzPnnuWKciPJVO3+334ypwxtyAImjicgAKcWnS017dQgA8G66chKJXYk4SyGxtPcJf1snuzyq2fPt6/2YV1fr7eXz98Sp1awZug/k31TQzu9++ZWlRC9W5wgAXusv4mNsNZfJU6qIHqEL/xNPGT6rCrUeTSNU47bbXoUeV4zDY4pVQcXJ7apkXqED+NSnWYUsfSIXWA6YS2VK4OYMsOR00MJ734K/cCTpwXq3/8AKrPC5uoOC69H9MIZ1R9Cvr75Pi1qu+Ysv79elzf/bC/XTWCoTiUsjRkbGul7HCo91cHOZuKVyiohS22suA+q+WsXTPL/8/726tDQRRvUga1grpdUkFbTf/BnjoiiKcsDgV1r8VWPtxnPf3XTLWd0j/J/chdp15fNfWHsETrrWbaGQp562QAsqRORo2dsVn69iShePGnV198+6fUwZEbXi6OknaH7XsjuGxkcMG5jSNduwSdVw2L1UXG+qSEgtF3nm14ZGqCYzFBVyvRyf1zKAQYrifOBjzqohvo8r6cNzYwumNW6wO2fjD9pHTcOmtTqTkNIaS4wTKqzvQzKTppDk0hQSMhYEvFppBAkRDcVYn5IjsCcvInL0+5qMwU1CikL2gkpPL8IBLCOWp4/OnX29+++7A/Pf+H9p9rT59vDWqJWDA7PZzHginvRyt0BdT7MNQfLbkCszQYldcrWOeMaI2OT52RyuPb0hdY54IVcJ5BnLduPs+k8nnaItLTfJ6pymcJlM9DjcFH9yhb6sU/UiPukKcvaAav8sS+lNl+v2qpsPjcBeyGUvj47LXGjn/MiK9h0AfAh4PHXeQD+NKIr4FeucWKBe6y3v/arFi6KOJrUOydmp7VN+FKI74G+ucWJ3ThLutvYrO6/FTE16CCvPJnkLT7+37FIOsaZ7y2XMu+Apvp2EWrrXU8ZfcbjVTfuhlQkwrYGAMVgRyx+6sygBLZ/T4rBHqW7KdBap+UClafnS8t4zlbCNigDDxJjVTyX5L/UQielJigLZXfAZztah455WBRxp3kAavPK5e8t7Pxm4XZdhJmqLS9jmOZHrNsykLNr/Ah4bGXaH41nLOobMoi9Y/9LLjVevW/GZxDWQnyUDiVIg80GkieIH1vKaPB9uAoyjRMKhdMVen7GmTRxH8ONGM+lae12GjITtzlCe0knbDRgPkIbalciEF4qmPs8GmUTVlsOGCjrfr8+smXTVmYMSDx0lpBzs+eO7YeSm1SoSNof0ah1JbluWMH/XlLanQUDQrWiOw1a3RA7rIRyaPCMIEi1cb1FyDKk8cOJe9JqbFatdTYrllqXJI8dtA2UKRvqp76fEny2KHkPWmbUnRfNfTfrG0KBo8u/vQfb369vkimkB3s2SO1I+lrSdok/IAp5RttmXam7YLqUsi6YcJH3JRkLbXDQfzssGqeUeJT38dKeSSIT2M+JUoZBvGPCb3HCuI7FMQnsd7qExcH8T+dLYjvYBBfZI8HyrQ/xFNwJD1U/oqUbwuqewplslrkSHoU0Sc13Ipmj2qE8mY13CX9N5mdrB4OriIx9vSlJSV23wyufKw50cxwZQ+9NzaWHnttTcqJ9CjdT7zdOnltkyyE0v0kSoK2VCy9FIw8C/G0nEiP8v3E4Ko+/9PvvfHIZiDWTSUPpmx7j2wG4nKgLZXfAUTtzywAPw//IeuB+LvVZ5dL39/5+A8ZESsDYhwx917uftndvD1HGMMxWNRPku3wlIvUTw+kYOLA4sAljrflbAeHwdkISmhPwKcmNoq6+ImirHz8iXCDY6jkj1hXaEvlDwBFMVH675Qnst9894eWOw2Ood59RWOXlafWpU7DvidExdGzn7xjMMYvVsbvOILMP0Lxj2OwAYCMdoXHXeQvDOGpQwAzoWMdg8X/jjRfqFWbL9xmOGeJkhPHIL4PeVgrEH+ITX36LMtPc8xBP410XqhVOy/sZp0XJZVXjkG1TtKc6ZtIqkA1oB+oCC9p26FRfbun4DoYfiJV++PQ2GhOVHWlAkwpYDgIOkhuWnBtqa1QogpgwbUgHsijWb+OY+VPq60rz46qrfORH85l/TqOIwDrll3bRNm14zgCQCO2lj7UkjuAQ4Gsf9TaH8exx0/jtZXn9Uve2/n4DXbhi5Uhk46or49heiF0P8LL8LiLtD+p9k2ZXhBTzzhS7atWrfZ1j1Xt6zhK3ZM+y3ri21LTC4LpGUeavtWqTd9uM2j3ItMLQvNZkq1N30TS9OqAp561wFMuONmaH0qogu0VAxJa+ZTpBRH8gtxdt+zaJpKlDiPo6ZHgd1XpsUbBb/10TC+B1L4eCXzXnZ0vrR47myoUqIKPVJVU8l+S/1EFnx4JfFeVIWtYdu3N45peAgX69Uiwu+68csl725Lfwj8MEOx/7v7xIlA6/DHBOHvGdPifC8Euhb6MdmM8RrQG7nb/3Z4g7Gp335s/n118vN/dffnZw93tp0EXDdTlEqapV84kJhKJ4etA5YzkEWvSaCiLyLVJhjPP2LceDi/g4YksrTs8bFo3SJI+TtN6BmO7C+YuhbiMHlfnG5xwNj9hbTXO2m9+vbr5Zdc9bRW5+2b3W09Q0TZY7t8e/pVAVopVa+jFOeY2/PmL7sAZ1OXiGRMX3FxyexnjVy0XtsXOPXnb9pWBvvE/SRBYt93RRwK7tiVoILAjSblqsDbXt+5x7hop4zRSoW0/UovrxofzcKO1GaUP2bwHm7cMbp7av5WIL65vIeBcNXHIuhKcH0KPvJFcKmlasImMvUsG987h3mn2oBIrxfWlhlKJxqg4z5H3o2G10Y3mLE7NYCJv7xzuXYC9E/1uRWW/p+uLbp4F06bxXjsTvI9u84Fd4ggGzYMnYvM2L+DmJSQ8iR1IKlIKNy973HXRcBbco/Cq+rk63Mbu1fgCQMJ2Zu8S7l2BvZP+UTuCxFy4d3VkGqa0ktr2dNcs3ITTIv6Yt3cF967h3kml1ggSaeHe9YFpTOBvFx4vF91rdTy81jilSbY91zmb13DzBm6eJDlGQM0KN9/P3dY6+tWGcaX6YbOOxdmlMcCkhMrbvIGbt3DzREyOIOIVbt72YtI0zDrFgkg44GKJOO5BBD1tfCblLdy8g5sncnKkib5w8/0crCDMI88Hj1aojud9+IWrwPWMu8zNQ+1qoXalCIkjWAyFm++1ayAzs9pq31aYtzMeAhuxoO6N0SpTQ0Ht6qB2pZAKI7ZX2ebdYVgja5wKrgVvrzdqKB3nYHMtncx8rwpqVwe1K00Pj/SRFO69L+Q3vBHBplFKte08kWuka1hgJB9+zNw8VK8OqldaWDDShVS4+b6mNRoxzmsljOu37hut4hNwuXSHytVB5UpmhdiRUuXCrff1UEGYN0w6HZi7H9EaLQNrveo6b3P2DpWrg8qVJhV0Nb+rw8zccKnMyyBbVC/iXRN0t1I+U84oqFsd1K0k12U1LS4s3HqvW7nwjdNByJj2NP3eg2kp4sDfPGtSQd3qoG4l0TE7AgtcuHlzaLrhDQ+mtrdGu8EUZl6z8P9MJuWhbnVQt1LQSV0r4V2vW0XYKfPBGObC9JCHwaphPPzEhF7mX/JnzF5wcanlpTz4l/okMMX1aWjKjbuXb3f74Er35IEFkYEpSKxTjHiUE0GS4UjwExx9goQX6z8BMxYif07B6We+KLkCoS5jtVx7Be2In8MVxKqi4QrsfHRQOYxqTlpYK2PdiX4Mh1HNiQZAWyqP/arSisdzQls6jHJOIlbV54cVn8L8caKENsoZ3cuZVpn2PB711cDiMillhIRASmQcVDaBx15/WB2+IWLDVK4Oe/kXCxayLuA8Olwn23gZXx5i6RCSj4w4mo7DTnyBz38hG8ZlYnkxS59UPUyWND+Gw/ll1KPxyy20Y8/osW6xKByugbUhoEsmSCJTjJQ5FFkbonfJnhmjGh6HBnphdG8quUb64CRaJnPCEGHzFm6ew81j1hcjBTKFm+99sqDAGy+DQW0OvkFv5wnDtM9xhsPmHdy8gJvHzoFQlXae6H2yZ86KJri9wU7tDezgjjU+OB/B5J4w88jePdy7hHvH3oGodWzEwSkz3DU6DkP3yvh+864xNngkXJnxGH/qSdmYOuX8UvJL0adO/UmGiZ9mQPSEeQTHEMc/fjKFuM/vnAwj/pcPv9xdvd2NChKpIXo3J43g+W3gE+tDQUXiLtXrQ+yJJcgBEwujbg+SFajRQGF5Pbt8ngAni0JLYqSPoJLYyJag1fGV67tlRElfJjQnKEBPdrvi+PoQOpdT/Jna9dGkudUIA5FmOU1+VfmeYX1YKE7DIbXrI7DW9QgDy6wopk12ccTE+uipkuRX7fpwfsiSupqJhSHspybRuUqBjix/Msisdn1o+hPzYTlhED4leUnZYe6J5cFLJb1wjvJLmcsSviBnv5A8wKzLEpZXs/RZpvEQniEt387uxJlYHz1TmrCrXN8uI0qaG+EzJWHFfKjYifXhMyWR0dr1EXjdeoIdQsVRoM6qyEJYXiyTu7NcDgHWOMl550NGTqyv4PoE3LV2fdhcvFaYKCwMnydJSRvqhJdtHBq8JF9fvT5qs1mPMH7WYByxR4u4HJbt0tlkidWPLuzU+gvt3dlXBAte6fDg7IDNxPJy1rAYsVtKFTTEPaId2akDJBQ0hBUiQSFLly8+gJn9QvUB7LLXNM81SJGSZqzshpOJ9ZEiJSAHdesbmMNcNCRiYmEI5JYROCp5TgZmLfMDO3OXaSCECSezi/InF02sDxUpKcesXh+hdKx3mSgHRRRGLRdCRUqa1qrXh5GjFbncz9qhI2ZuEZdDIAcKN1GChTjxBT77heQB5mWugWgI+Xb67DOF8AJ0uHx2XmhieQTWj4le0l078QU9+4XkAVJER0Pp00G14gPY2S9UH2D+uY5Ig+ID+Nkv1B4AtWiXjj+fWBTmYsiqri7YYFDrMnms1evDANJqwQwD+34pPrSrVKuop5ZYjtXrg/fq1lPbsDmVgmC6SrUqoPFLwhnV64NX6tZT2xL1leKVXV1Ew0j4VIlarV4fRntXi5gYCd8oEQGV9oxUs8svk4sSPk+iTl1dFMZIaPwSbVe9PnilbrUoj5HoeRK5WJcrMbD+jxOHvXZ9BV6pWy0X0w52ONk4QVDxddm1dnDH6fpYLlavD16pXy1714Krz8iVEbFV9PyVnt33CFlK7TplZr+QPEDCrlN2mdydlV8KRnmJLZqNazOxPDR1MxKPpUTXbPYLyQMkiA5rkHJKbYoPIGa/UH0AGPrNiLYXH0DNfqH6AHqWQ5exPapGImwzYmsUCUlUjURutXp9t8yWSQphWI1E3IERb6NIHsBipBwTr5QbYTkS/UI2Wu3E8tD4JbZ7fXQAliXRL9QeAGrZ0tVT6TEDi5Py/cnZ5worknKoXsaVqddanR8zsDSJmJPJE6Ru1SfkWXWCzMDiJOIp1J4AlijlWH/FB5j3W6sPMP9ulzG+RdElEkSpNOZRjZLJKN0qWx8+3PWcBVicRDBAHbXLiiQCLFEiyy+8TPhIDXmkdZW4BtYlcUOIUrs+fKKrVfoah4K/RL7X1W4bVKNEcpPV66tl3JImDFSmhGHq6jYNLFHKD4rPcjmsS8opBi3bsys1UEv1hEuYwFXtcdLA+qR8kThLdD//NEdefhHRYXlS/suf3zOqvye5zsrQJixJajEO111/viZp+atPlCKN7Pvq54iIBzaeulG7bPPgS+Mrw/xpRq1ZGSv6UpFY+P4trEoiX0geYP79W1iblF/kP/eWLMJRIM3w+a3wE+ujt0qKQWrXny97WPyWLKxKyqmnKH5LFhYo5W8++ZYsKk2icDN1yV8LS5M4ReKpXR+Gf1dLLtvy2qQSIWMThUnL3igsR8opLCnbs5xdPnvPB4gNaWEtkiJCJbVkt+DFxGSLdr0OOOOv1/cf9lefvrn5y93tb/dRMJ+Mtnh1e7u/j5/KmWnBGpuYaSEtLIDSDJvr8KCzNzGcEHRpt0v+HlEoTWO0cM5xfxg97mTDuDLCGACqObpPA8lfmrBOkX+YeUagXCpmOWZdAJBqigyrg0edVbHDGcFcC3WcV/dw/bDPG/8sLaz8UqTQVI0M2FqOgdyuvw0G8v/qhjtffL27vt/d/Ly7++WinfKcOr+HDwNbPul7ST6MDr5ABh7RPkI/6B4e7JlSohHOauZbaK/ZfcICN0Uch9qHMQxFidN0ngf+/m53df/xbvc+rFk/difnhcBqO83oC6mEH2mX/D0mqRvDuRDMyR7A4xnXvJFeWe2En5+1Ji2s2lOkIbb2JobZQK92vz98tdvvt9UMYr60QSXx8U6yI8PRMCYGA5gYJ2AYEVHqYn/7y8W761N9PL5TBRkEq+b0VpMM0uMQGqEbzhyLCHP9W7WGNdxH0OL5gTDSwuJFs+ogbJOYgy0tLG3kdA62qRkFzdEYbDxGILLry8Fk69j4frd/BxHCJoT6/Ye73dXb+193u4fL04VKMNKkRSWYdBh2LQHAeJCW58BIGvBoozg9UGMNCuSOpZEWVoqaVScym8RAZmkFaqIiyCSmZjIxR/OYDRrH/EOUf/cPYe1/bqVKdxOtxMm6hs66iH+2jPVQkSsdyFx7al3Eet3hl503n9Fg5a0i+BO16nCYQ7v2KMAc5QjLfhWZo6CSAKxJq33wSA7T6FISHlYMKwIRA3dZb7HLJzCNTlpYyKzINI4VbmJwzX//LM93gnXQioDpqJEJeTU38UhDGaWFBdmalT+DpOXVgSjHoRaKu2B12X4K8zPhWCO1iDDoPOUkwcJus+oUZpMYwiwtqv6mQ5hNzRxijmYwtzTPGEx2hkGA0kqs72mHXd3RLTx6enRX3SS6fPUHS+bNqoOXTWLucvg6QgskwWxTM4aYo7HLrQd+SvfpWMEZRgFKi6r+6RTm2tP7JQ/uTJMnpYVNCYrUMVVaXsdxZX/bPXx7+/PRlt4qFKGQg4+FCDziIjXTwd1H0FMRh4OJIRZng+YxXmguGJiSMLpP5OGvOXHWJAbOhq8jD5/07puamasczZtV2MXHzHDQMK/fVbgbec8defYkVl17cA6fOxr8OZ6wCRbdWdws1LOy6pRZkxgyG76O9DsxdU3NzFWOZ8yqKX/+r9d3YcXbu09LnfphgTLW08izJ05X7fll4Zt7e31Xdep8xoPNQIpU49ZqmSEh9NP1+4/7dkfx0EDTPP/wYX/dyfFVFY5G7j1VOKkasqRTaRGnZjmWGrn4JBUyMnqyxrFUWzmW/9Ul5V7nZOI00v7YlE1fRlL797PYuDWN8ZYFRc469a+Mb5yJBgEXqfgL6s1adQaKSYxACV/H2p9GVismgHA0AaWlOZgAMvJIy6VwxyOFIhhrfxpcrTs4CK5iW/+nGJP/cfduF5Z/M5y7/bUjxNKzFwhimKknle61gniILj3//Xo8urp2TQTsu1MEag2ecYn4lYMP8/7qENVL5S5MItOuRka41ghfu6Lw/ef97dVDL3tZI5JHhbqdwK/VX4AYwvfvowLICnAblGAn0caRAcA1F2C2uoDUOaGWJ+B0K1B/qCXYX/2822daHyZRAqdGhkfX0F+fJ8Fw8af/ePPr9cW3f0odH5XKlT+KpB3iD+MOTaOCRtfOsb4QRVjWmPADD/83n9qogYbIEriOaUMk+XWsj2noMRuNZFQfw9CjEVAhH5VUdog7/pHFw9fCgVF4n2Q6aw/sS2Pcn65aIiw+dr7tAVttFeniq7U9hhxjf8rvbm8edl9d3e1vz+IHwjZfTcZ3wQMvefL8MIxYBK3MpRRtoXHreajGxhZ7rUXqyVnkipeWaKduYXADf/x48/L29sN5aA+1PcHzVSMYrYVG4BBi+O3u+mH3+vf3uZrQIj+caGhJXdIaTehW1IR/ub3d765uDhneu48p+QbbrjUvv4jkI+D9I7CNYsJxa/tR6KJ9Floy3Tbwzm8Tut+LwPsmtZ5LJdzQ/Ak5glpelXIySOuhSCh4mEPkvTYYmKX+LNL3FGC68uT+0ULA+XoQtsibRQCJ08yXyvzgGR8E/tHk4z+OXYFlJcy3v/1l+5wPau+XFGmp8sgg53OGQsJ8XnNI26/ciWT02eM9Dql6EtbOh82aUvWqPN7j5HyCA+6zWskfEx4rhxt4k5IfELKBjjZfgf6yPNwD8R5oGQPcZz392SOFeyDwBJ1dvwL1xZJwD8SuoAW8cKf1Rq7fKtzzavf+w+6uFckXf3r1RTLQA1E1NC+/kKTB20/dFdY3RjHunIo/tYEeo5tg8CvLmErlfCA4h1mEPjxtdaS+7rEKJhmnfHDlURWMMk76sQM9HhXVUbD6ygPr0kDP72cL9EDQE1U8PyJldBz7b4+AFCeWx/DrqiEGCLriqWObavHMaXHjUy1u36Z2h7QySXfkjwSZ0gsD1W/aXGWWWvZ6PuQHN1qvljdrM0jSH+llku6op79GrkOWXoZoNTTfC3dafwGbdRckOQ3pYWqW1rZg836CPGcmKF3m4ziSTg87KxoVVLDnLFkE51EQfOUWbHPSgn374RgBP5WJW4tKB3GAFBk/r/IHtUw9hsH+e/7yb9//+M2rr7/Lc9Qc4/O6Ce62/kGsmRcGD2LfRlHmz4pcZZobrr6HIdj80z9evPjhpzy14Jicj0rArdZfwmbJYc0YS74GpJppfWD1LQyP/tXXL3787vnLb/7t+atvvv97no5wDClpElGRqxYKHjNEW9xG6qywCY3T6FEtPgTv8CG4ZQ1zSjnhdNeEZoSP+Qke/j2VpHMQvsosGqIx7awlv46S1CMzPauS1BblJ0hD0JzmGg2djjgyYytcHv+xyJtzDAfNad6ijiIwbU9CyOMJ7cCab8Lv79NeXS4xsn08B3HEVPFc1pQdcwJgMgRkzmC6QPwyzakdXwsPwjt4kFgsrK3z1rSTA6J84KJhPljsjKWAfBwa0LholsykfPBJIqHJ5QSK1eSPyhl7DQ6lkAhEAeKIXJFw8gcXSwII7Rb2SnJJlWfnyyTBwylR6uhQIASQ5bAybIMZrPyXVw8P12/Csd/uIJLRRgUljiM7gcZTapvVuTnU7+kmvGcRdH4sBImCIDiYlnvHXWuuzO8TGgp+VYQWn3KmODIUSB0F3FD5Y0BRXVRPT7kiVxL89Ok+PJgVDAOODAOSzK+lgF4mDu7bA65Ch3xxgODlSGVBpTiwQ9Ltm4covnb/2t315kYBBJVTiiQXLRX5ZR6cYoB/X++Dm5PpvSEkORJQgtut997W6TQIT+Dh7nb/+t3+9rfLl+Hn79+92B96/1tn7t+D/9S61yd/yX+6YA1HP/L4oxj90aO/4o8K/Zci/qjbv6H/2sUfDfrRxB8dWkPFHz1dmDcs/k3o+Hf9n6mblFDnkJtMsllS5/Sd67FPXTLjlOCdb2qNa6TXSql2KNn8NhVUOauWL/lE+YFDU30lMX3hhooFroe257Ga6e8TkucsjWsOI/KR/FPtsXmpyf3qDO1qDuLwqXwYxEyNcuwb/nB9Q63L9pd1VQlKU5CQ7AiuYOEbP/Snct/EEYO6xauIb1wFEacFc0qLlFkJoffauQorvvHU1zEEHrFq4YbKmV3AN47bUyEv5Aecwh/p/l5oRKK509ITYIDK88piM/p99y9Ljpz/uiWKYqxakpJCCXcSRTE8dV6qKjQ8cl5whQasXcjlshV8FolCGESD1x5clz2vvBDmWk4KwtvLxzTNVClDBjyiEn/3YT8KDn+/fmGsQ/h6nGRdR3BDC1VL33KoRWOk1IoF55b3yEdKRhRyF2zoFMSdQwB7fsn8n+lnn8Bdchhgj+g2uKFy7gcAexa9+sfHNnYYZo+I3VoCQJg9i3ouybN4NHhjh2D3/KpZNp/KsmHYPfIO4IbK78GVVghmVkae/MnlBZIO4+4R6tce35ey4Yf2n2sPX8B+sAoiH2g0UxMNxXBfReCc3soDqqj/bVUPB+LvKUUKJUdAPAuDZYPX9jIzRqZQnoJ4XYp6XTUxsjVbMEGFg0meFBoBgoYqa5uQRdeE/Exy3XgjgsJvEYqjgyl8E/5ZCi95KnMAYfjayXGriV6brAKBOHhckc/DDZXKnna9U9mDovb0PeZa//0fOvzvQsMfAfApht9m7bF5sZ+5P1Bh6cHzxa1G2YmVG9+teizDH4LraUElbm3Pteh6rgXzjQiyMk6/7oG1rRRNBNvxjKXAPhwEyrOE++refKrmEMLhBWbFjh/cUDnzQ/RJ/uTsfgiNFzZM5nNWEgBGmY4dOU/O7ofge5ZwQh0jplQfAt9TZEYV3FD5PagnbfcjCD5FJjDVHl+XsuG57X6EwVc8cDKliIZq579FtMH7j/u28RwW/q8Nu+0gDJ8WpNEkf0rnlBISPfAHbwwLbCSY7dBvnknXBKvTxeGQLBX+gcB8lgjBurefCn1BrLzArGS0NqP2eQnzw+kOFrVBjjHEl5/dtT+9635KPIOTP74Ibt9BXL6wYzJYuJICaMhDwbABQJoKOuRLAgjeZ4kmqGPGVCLfYIOADDFm1HAsuQoQgHpyeNwOYvSF/ZIh0ZXn9wse49kwuR1E/lP5YPCZamjofPpHBMz6Jg60OIMegoiCWpA+wBGM9UI91PUBcq4b7oRp491BC0mpmzivWEsmU0UsEAXQEhOo7t0nv47CAASpDm6omO85in4gA3SUHc42AMJBmL6wWxoEqTs9CoLM4x+1c16qDp3/4CHynyW2Rx3XpYo6LFL8BCkDbqic7rCo48lgjjuLAg+kNbn24HLJc7sf6HH99hyVXBAY0BKzr475UrUeFql60vcHN1R+B6jWI7dM+8zV6gh4UJH2ploy6CWsuHn9R/iHdv/tP3f/ePH26mEXI5qcPWM6/M+FYJfCXsbqgHiW1n+92/13PEeMft7v7jsbJPz+8X539+VnD3e3n4Zk0EBjjoq5xKqMLhKMzlFJFeVzUXPBiM25Y08ptMRRRRfl7srDa3j4JxFYSrA258+YveDiUsjLGABv6dSqm563eTR2Bua248z9drcPr62jAqpgFZKkGDkfmbA2QebhPPATHn0Cm2j1n0Alpjx/7t3pZ8aXhjEeUocFf+kWv/o5qlmw+cENmfiKmP/K5P7Bp74o4iF3GXMILQ+1KBkHHopCM8VDb369uvll13tQsfLhZvdbv9UuPb9/e/hXghdiVWXlWvuFtnLNNUoJY4Xipuu6DQ9ANUIar4w+jd51+x3dvIKbN2DzpDnIKhrPKty86QOfYaNCcq4OjYJh77qxgjmmQavezN413LuFeyeukKIBkMK9274aXcmGCyu9Ma5vOfG8EeFvNnxE5W3ewM07uHniT2gqIwo335XSS9M4pYyJcA6dr++FajxznoXzZBLewr17uHfiEmiaiivc+zAewjYssLtSrXrsN8+DKeitNuOEz7aX9CAQTsSBK7CWJERV4/kNHhnWUrvanMEgIWqaJCzER7oxsg2GdrkTg+FpJeK6Mu3Tw2MerDw88Eo5ccefpLUknjFxwc0lt5cxiNXSqS0WO2i6GF0cmDv+J3PcrSWqclp57KE9ogC3ntXfbj5GGpIRu0uQmEXDEqFWLWEVlSNVdbZ21l67ZAe5pmMXpRaSuS7nx4UPIlgJJezYrL0Cj0/11GwjxQePTxR5fAp6fGvWs4tEQpPjfgaCVAD3U+z0mKft8cEcBmmZrTy8hYfXfwAZdmRtfxl9hFYY2yNrR4rlsraQsEKeYK2Lkd7yX+5uP34owDyNi45jnvZzPy/2YT+xTWoBJdwFs8HxvYwVP63Q4kdKRPNwoIRMei1CWuC1iLaearDhBJnmK2qN5/YLXaktayIwkOLedLNOrLONinNOgivglthwR6dOXcY8Zfuc+EnQi3NeGBiA5X2CjhTnPH+09rjTC2v4BB3evcInYFKcL5rLPrE0LDsjK1uRXSIz8QE4y41CE6kSIL+Jb8DmLUXKN5KHOH5x/ANoOgrp/VUl2JAT34DtzYpYLrWHQFVGorTEKysww2wU9ZxfSnbJewHXwiEcHDF/8oL1vKiXGnYOGKJKa6yYdrW5zISGljIXRNXADZVmJtr1TjITQjwlOyYc36Hjk5bcyuOD2HUbUP1DWDJBf7tLwS91n5ZpkWJ79o7Bi4G9VVJBCQUfJSf9Vi47DTv26IVCxX2ks7h6fQH9rZUUk1CwDI2AeI2M5CpQS0LBOjOy7xGylMlzoWAlF/1C9vC/ieWBaCQQXyPDo4oPYOe/UHsA6KmXrn5ixU+s72cZaBVtN1isQdvFDFYr2NRpcEbZtMU6RC8ELEjggqRKq0KP7XJz0RMBSxIEndyMtlQo87sFTxrRj6Nw+46U25vwandBOO9+WAixW12REKhgEBVItqyWCqAIs82cZFVmPHpRwsG4E3Zw0OxJlF3mGHfQ045i/sTT7htSTxzuf/nwy93V2934I9cQJhybh9lF2xOLQ+tz5cWBdF1S8T+xLhCrBG+jctN+TmZXLo7Qm1ejCIRPJikFkZ1RmFgeVrdgA6t6eRheWJKLmlhYzerfKvNKQxBeUl3I6eMptE40BMMlX0jtf9440RDCthRHfGJN6E/hm6yKEQmNQF9xnKtydYiiulb4SWiEYkqKo7K77iaWh2+ThIprl4dvc0nL5sTCak6IZ6M8TyyO6k7x26RivPRtImBI/IXU/hNvE+IvlsJ7T6wJIRBJyiY7YzOxPGxEJOmwyuVh4Rgx2pfzISwbIwM0Bb3Jsn2D50mG0FcvD5/nEiSliYXVLL1HrrO0li58Qy+7U1pKR1aG+UlyqZVmHERSI2Hs6uVhqed6ZiKGIMPBzrptw6Ql6TOpXR2809WCcBriYRFQujo9BKGm0kquVAupWSWaPfpwYnG9iOKzSghmO8gQa17LJNDjJHVltctD83ZFJgQPk+T26phQz79LTi3EUjaESDi0w6yOD2GCmzgVnHqfxfuXs1+o3T+MeJL0fMmcgIkv6Nkv1O7fzDHnMjkA09m0hqPyocJktiYBi9rlYaPEenIApso08RWzk5ETy0Nbl/iKtcvDSpQlmeyJheXswiP7LjdGYbYsf/NpY9ToWXNuxFosEu/GlC5fKl5glqz8AAn5ArNkBDlA1AfSYJ6MfqHyAKi1vXT1VJpPwwbyfH9gVgLDvnBS0TVSiVMkC2D3NalJq14evtb1onUoPUgkcFWpWFjelEqyUl63dv4LVRVWYXk3q/pGNGvxAeaVa+0BHCu94NIDOF7HQqkDiGWsPysNHHiupBNwpHWy6Lk62PBDUu61y0P7d70omEN17vgqq7phw/IwjkSEZO3y8K2u1WobFoZPlJjX2W2j48t7Nrv8Mg73MA1D5GJlrtujcXBrLy9nLZjlVwlb8XKMr7Kr1Mv2PX+VMIhEAgKVtoWHQSTir9cuD4NI65ku3s8+9xFpUnKVhrFl0mTuKg0Dr5KU3+ZX304sD14lKW6uXh510a51lYZBfYkX5nXJNANLiiQWVtXLw9zoark6AwuKSKHISB1KGYe7UrVWaBoallCcqQPMm4YGlhflF9LMPlE+b86OhI+LmAXWFhHntnp5+ERXq18waCA5MWnrqosMqi5apTzH8Hnvc6RkqYzW8HkSsVK7PJogtd5VwldJnJ+6dK4R86UL1csjbOPVyAIriyieTl2NjoGVRcTKSq2eipoZWGCU7xTOviAx72nW+bFGzCvO2tWXFRWl+cTNap2R/FbZtufN2trlESLVak6yQXhURBrWlRYYBES1SnreyHk3cyTVWkZrNWv+VC8PH+dqdcQGlhMRO3/EjSi7Sju7/MKrnHczKz0fVEmElU7l6rCSaD23Ss2ryhFNXHSPaLTeKnkao+Z9zEpXDRYQESlSuzrsD1zvHs0sb49EaMru0c4uv/AeUatx2s8p27MvNdZKfVdURkQbxup810QN0TKio9KhjB6NIqIjXIyMeEQx0dW8bZU903FieT1rW42EDIsPYOatt9oD2NkLXsg1btYkHLE4y7jGl0qvUqKjjnvyhdQBEkRHDffrRILRgJqMKr8iosMSopxwTTHREwGhytgempqSYYMWHyBh5dYewM6aGiP+UPEB5stzqw/gZzk0m+0HmC8DC4dkcYyiW/BiAqewXe/mMP3ipw/XN999BQAKn3/4sL/uXs2Ks2DCsWBSh8z6ksngTmIUcbtkd7KH99fhvjKmEUf0YVgcTrY1MgFr+TTidv3VphF/c/Ow+yUyfjuOeH7STDgprOYgzVjpC0hApLVLttjIrHFMKMFMB3IrpGuUdMxLZuaxh8IugcCkg0Fz/INhewgIQiXGQYavQ9+EzABTNeMQHRwG2dIbTaM5fY+R3r9sPYInHBniqZDxR5VHhkMopqaOHWFSy8fALBrAE86NymzWnD2oErMHw9chCAwZ/6NqBu85OHkwzWj9uKfacWd5/AahFMhIjsqTA5RQPcVvG0y5y+c8WGxIZzZUKvi43s3kmKWNtbxDWh4LUJksOElqeYXuLEvNO6Tmyb5GpgvWqHm1oprvxjz1Wv7N/uo+/Hi1f/0mDq5PHRvpfAIUk1//M6XzDzMFrGu4Dzre+Rjx/BTLu23jnWXBc9YpveuQ1l9zBp9KzOALX4dan/iuqmYInYMT+FqKP4VZaOHYUPMT36Xy2GD0Hj50nBz+4+7dLiz+Zjh0+2tHha1noIXTo67QdeHg2/UOp0J4jidI8PeFSPBZItjBN49jDjK/ImrqzfdI8NY21hrhw5s33RCUZ06bhjPtlLfRM57fqIePfk2QU5UYziUMrCd2JDGjauZTOTicS6BpE1/t9vuXQ2iqnwG427/L4vv7D3e7q7f38a1cni5U9vhh5bMj4cDK4xdDnB7JsQYJ8sWAR4ZBaYohJQbE4YBfHRR3a3rfvt3tgTRof1nVFIPV4ZLoVJmsyE+aYsNw++++/+uLl5mmGJrzQmoH5YjaqTHF9Fam2Ne76/vdzc+7u19SJ4aVtQROJn0TSYncDxgK0tcYISOotj5MdmIN15oz7mXKKUUl9MWF+am3MMS+nv9+fV89FSXrDaCqfaoLs1NNU2/AHQ71/ur3npdS1i4s9pek+E+ODMqoeQFuxRfwz/vbq4f+AfAmZVnD7gNJVPwK9LcD/YeY7/ykKWEZcsDJrkZ0Xw397Ub0T3C/RX0UJMi0AvWHufL7q5+jRsvRABY1YJCaYDkyg7mG/mYrDfBq9/7D7q41Vi7+9OqLb/+UOjhUyWTOZfpCUoogLhkVgXC8iWO4uWgnFkbTXAjbSBl420g+Px88bFTNh0tqNYF6JOfI4iYX7PXJfOCFqRvg7Q0IbhoXrsNZIXvXyMhGOiaEbxXA/DZRi+mqwWmesAMs7Khx5H2q/KL9Ed9AgOC0eGqekYUNP45oh8rTW+gZqafqGVnYlkTt9FoZMNjlPxwz+CcSYPh1TafIwmaokeefqhLMGKIVVx0fovXtl89StglsrJIkFpneYUpnczYWQE/uC+ps0gArixCrkjpbsq10dvoGkN9MvbXaG2BDCcZNG+zMMpo4UslkW6ykmjNtNPmtLuDb1EGRisYRmTT9kypadEaSd43h3AcTScQqoTiOl/vGBf+AWc2SfIJ09JIeq2kdrVJfRzqaYNLXTGpwcFxFS3GQSIUS+2wjKsKxkXImOP91x/bw2Ng4mQjhnWFABSSCn/efajWzITHL40iOU7W8ubaGTZKSmMFyBFmoUBkOMalXX7/48bvnL7/5t+evvvn+73mRHAvbLCWBLpVFgP9prbhm9RgQylwzlrwNaAKQavwVbmOIlv/0jxcvfvgp0zaBTaOSILzKIjTT9C2IrW4hXkL6GqAhQNK2K1zDkLv8lx/++vzVi0wLBbbBSgLBIotAWdPXwLe6hjf7j/egoHj8uDBabsqFU9JOkV0oQciGMa658bpLsxonGu0Fs8byVChB2PlgZ62yGIKbf4sZ/fuP+7aYD2qHV7e3q+a2LOwuloaWGWV3X07RXg21rDxYg8rGH2IYhzWKWaXjbANpk/oBprhXneOpEnM8hYVdzI4g3aiaOZYOTvE8Z6ldlqUIO60dQRGqPDxKcFt4/LG3ECy8yvrKfAtRogh7KVJI6tEPGaV/3F0/7L65+fDxHK9eovA5zWhn46tMvXo9vPoga5VmsaX5UwRbYk34/1wbl/QLYT+7WoR0NP3mU+Ietrs7AuOk8nGcxtgeFhYf3cS/T3PDUF68dSm7hR35jiBkVZ7dlhVVX9/UHrrgvcNi9kWojpM8J5LvEjrlBLJS5WNWjtBdPdH6SQvhDhwBAq08Nl/y1O4Haly/PUMVpYWgDDQqWatohijkX6/vP+yvPn1z85e729/uUa5gdU0DMSGkoZnz2l4p0/VKKa6bYNk7IwcDkyvVOOdF+IZJ5WlVIipfSf5jFJ7MZN+2cMdCgAtJgqvwqIuc3CEH/XD9sM+NwkNoDElMalk0RS7t427WRzCE9i6OZWwXGS0FVqHwPCmeSd5M8ml0LQVSN1o7IbgSvOsoeKaYargRnBsuk08DhucXDSmcVokpxw+ihTgygVHlj2Ac0w2wkVAilUge68EES0eoj3/y8vRplylGhewB4nrVHb64tvhD+8+1Ry9QitDrXwTMPM16qeoNCMniCOq0yoedHqO+edKsBwFjHEH0rjx8cfHGuVkPYtuoRVOIplkvJXMh9I0jI5ZU/oylEeprAakvIfWPRcXZPBf/SA2zKXhc/M4rjytLX9rvVy0JFh+6gM0Sof5au3MI7b+8vXr7POz6u93VfTjR+7DmeOV4/A/XNEA1iu6TGm1JkxmFZk7XReV8w2N1vlFM+N4D4LKJ/RtGtdOz5veJPP9Vo00iFW2CoEiOYEqo/Am/Yy/ALAiy3rU/vet+SjyFkz9+eBGFEgCGAEh/beX5obqRyNKZfhtffgYIU0GFfJEA4aVoErZWJAxJ11e73x9iaeO2EQAIZ0WLkCQ1YcsLBcVUoWC0JC72t79cdOHD+Z3CGIAhhWHJrSYlVd9dZDRrhGbWyXZAdlvUbGNuMjgkSviUdQDRttSiudTToirRbWoNUtakYCp/6vbYUwUFU+ihPoGiZggU5kgLWuXpYd2URHVT8MU+XkUzxDJT+dGyHAaUSYkCQwKk+UONBE7yr8CAKPn2QDt5XAfNA1JuXXlkXsR1/3yWTAzEg6MVYbVqUKKI7LEy7xz4LhaB01lSBi6pf12mbGzXwRRs4oYZJhVTXWmuVqwxzDknlUqlYCHWnMp3T7IeevLrAnI98YJHXIcCrodesJSjbiFmi9wS3Z8+BTHx/of6Ql2INudIdVQlEeSS5NiHs1bpIiQ7kiqoY8JUfThCsiP+K9xPMf1RfTjGt0jXDecy5NgKy5kSFggQU7mSKH7Zy3z/Jo8xc0lRwKKwNjCfRTOVlTr6bEOj7BnKxiG4nrSkEHXkmguVVNfkqaxtFLc++D+x+LWtzLSNt0wI623KI4FIeIpUqNUJiERrvoUodI5ocrif0rdgYdGGVNg2Q/yQKw5O/uBiKQAx6hxhj8qT82VS4OGUJHVUyBcACBYvnwUzBcDQ4/ny6uHh+s2O4t5sZagi5DtLAzi1XWS27yLjPD55GYt9jS4uz0bId6RmrU4IpCqEEfKdJWlqWVMka1GaGtUIU544u5WKIPAsyVTXnV8vEwX37fFWoUKBKICJBDLtu44RU7oQgtY5S83VmviUReZqdl9fro0a/kj391L+g/kDSw3SqmP74vf3vvuXJQfOZzWPUgUr9y/KoX/xb7uHb29/Psa8tkoWQDA9aUkrkKxtBbJdK5CSsgnkM8px0ZcLStUwJZ22qvU45/cJqwNIoW7VG1dJKsGQgCMWp6qJBjpkcRqSLASscL6qdIh35xwxN+uOjcqEUVX6eNnsl5+dpywdAt8pUiFdx2+pOByEs3OOxOFUTQjKgTjck2t/gsh3zpH4W93hZeFjO1/rEwLXyzeoM5XL0O/4zUN0wXb/2t3n5kENBKVHAFvliKlaWBGtAY++3odbySuLdghRj/iRsmh+1ZHhpsqi18H0DPz+cHe7f/1uf/vb5cvw8/fvXuwPdRRtlfS/s4Z1TdnHv+Q/XcSeUPgXjz+K0R89+iv+qNB/KeKPuv0b+q9d/NGgH0380aE1VPzR04V5w+LfhI5/1/+ZuklkytDC+9rOWtt11iqnmnCSYLooxnuo0mDKBE/adZhp89tElsyq1d0qUXTlGLJkiNusagqcHXKbUdkTlTtnaXdyDNkxxFeuO7QuDRi+OkN/k0N4gXLlRlo5NNJ+dbvfh6/09VdnqXF0EGVQku50eNxFKmXQlp8+y8LycMzOq29ZNNMurUnWxGYFDTY/fbx/swvr/Hy9v374lDo1NFrIlLoVbmJwin/P1el+3kuXRcP50jexHUpr4qAc1TRQy6q2rdx2beUmaHLFXCyXi1zcgrIq0Yg4s0Eol6ifcxAaUKlV20pUSuNCAEDnSKkv2E+x+EdtJSihPyods8v8D39sUY2v40jZkxrfuoOjGt90lf/bcIjlR85XfRBwUJEWtjp2S4SqHEQBdI4EhFVNqt7BgHBJZXUd+fM4DgUuSFS47ux+yVNr0QzOwnbIAFi5o1wOHeVfxWbXPgYOzK3+tzW9d8eRgqftJLXTT/lgSmYO4nAIRpDYtrJo/nFawa85hgAoeJM6KcIRtNS8qm3nt107/zPJfcOk5oZr3TUtW2vawICxOjUV0gmk4VetCFGJihAH8f2cp/H5mroIj+LzKFBNX2Nu9q3/Q4f/XZaBcxA70Hkana86NC/OwO0PNFh67HxRi5AE89NBeaJWDegR55r34hAEIRnqJkdyLWVi9jjXLXvei0NIgSQNMjaRrULQqjWBEcG8kSaFe+Aw2iCpD6+/gIGrsge+OAQXSBh9bAxmzQWsCV5eMPDFCZQjIK1g1dQ/To8vGPjiJJu36cZGj9dYGpthl8OgzsWf/uPNr9cXqbEvTqKYOolpJa8laX4cprCKWItmjJOiR657JqRotGKKWy0TxWhOoqj6qugBKhXfkEgV03xtTTu9h30TCjnaZ0cPcBAn0Hmaoa06bjF6wKct0QPCP7Tbbv+5+8eL4EmHPyYYZ8+Yfcb0BeeXkl9GIRaP0BLkbvffcf/x8u53950hEHT8x/vd3ZefPdzdfhrkwZ/f/Hp188uuew8uPoib3W8HUrZdWfu3/b+SEgy3pv5tP7aa+Pnm5mH3S6zbaOXPqfrtzkuJC3uMebS7+ybjYJ29+d+BuV/3NtXr4WOvj3/q16v7X4c+5LeKv3Vv3nr3jrGfBVM77xjz3u3evHNK2AOL04/yrI+2u5749I5J5Xbv/NvdG3fFhJC7nePqZ7OTb96++1nLyU+LjE8PX+H2uFC7m+fH5bofIn+EJTtm7W74SNEPdx9vdrFvu2PIYdlXdx93GesatLBZa+HYkDv2vIS7jKmG+K1YE9l/7OOHX+6u3p58rn9Yh486kfFJHnuyTr7JefjsBVeXUlxGyd5ezknH+8PVL5Mf/Ob9h7vb/969vXj4dXcRIXTuczYw9nlxKeRlNErbz8d/GCcw2kDu/cHrE6vxhRy/PmkvWS8dOXPrnoXHPssxAkp2GXMz7Ue1y7o/ZCbdvuuQ5S6ubt5e7INGGLDV5zYUU3MTF6oP/BSNnEwm5sMY+NmPTj2cI+UjkEDmN4cWoBIhwPk4jYdV37Qi76K99Yz1rZtgJn4ZocJaVZtPRp9DRR7bf4ZvhosTz3i4OxNlAT/cnbXTH/3vh/C//vv09rLktBKTR2X9Z92kjF34bCy8PbmWDBiVpu1r5AdxplY+i2HwLHqtsyjE4WutK9DCaq2FuYWcxEXg4cjAwl+KgzC0KksY/uP64ddghFzcf3r/c1t3nqFKJ9n41DjOfbGd9v7zFwfr5//3//q/AVBLAQIXAxQAAAAIAGx4oj7JbMifcqABAGVUDwAIAA0AAAAAAAEAAACkgQAAAAB2aXN0cmFpbFVUBQADnKu+TVV4AABQSwUGAAAAAAEAAQBDAAAAraABAAAA" />

==> anc/7e766f827f1bad8c8df574a0cc6135ce.vtl <==
<vtlink database="vistrails" host="alps.ethz.ch" port="3306" vtid="10" execute="True" showSpreadsheetOnly="True" forceDB="False" vtcontent="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" />

==> includevistrail.py <==
#!/usr/bin/env python
############################################################################
## Copyright (C) 2006-2010 University of Utah. All rights reserved.
##
## This file is part of VisTrails.
##
## This file may be used under the terms of the GNU General Public
## License version 2.0 as published by the Free Software Foundation
## and appearing in the file LICENSE.GPL included in the packaging of
## this file.  Please review the following to ensure GNU General Public
## Licensing requirements will be met:
## http://www.opensource.org/licenses/gpl-license.php
##
## If you are unsure which license is appropriate for your use (for
## instance, you are interested in developing a commercial derivative
## of VisTrails), please contact us at vistrails@sci.utah.edu.
##
## This file is provided AS IS with NO WARRANTY OF ANY KIND, INCLUDING THE
## WARRANTY OF DESIGN, MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE.
##
############################################################################

# the input file format should follow this:
#   path=/Users/emanuele/code/vistrails/branches/v1.2/vistrails/vistrails.py
#   env=DYLD_LIBRARY_PATH= 
#   download=http://url.from.where.download.vt.files
#   host=vistrails.sci.utah.edu
#   user=username
#   db=vistrails
#   filename=path_to_vtfile
#   version=598
#   vtid=8
#   port=3306
#   buildalways=true
#   tag=Some text
#   pdf=false
#   workflow=false
#   tree=false
#   getvtl=false
#   embedworkflow=false
#   includefulltree=false
#   other=width=0.45\linewidth 
#
# the buildalways and port lines are optional
# at least a version or a tag must be provided
# if filename is provided host, db, user and vtid are ignored
# please notice that the tag has precedence over version. If a tag is passed
# we will query the database to get the latest version number.

import sys
import os.path
import os
from httplib import HTTP
from urlparse import urlparse
import urllib2
import re
import logging
import shutil

debug = False
logger = None

###############################################################################

def log(msg):
    global debug, logger
    if debug:
        logger.debug(msg)

###############################################################################
        
def usage():
    print "Usage: "
    print "   %s path/to/options_file" % sys.argv[0]
    sys.exit(1)

###############################################################################
    
def bool_conv(x):
    """bool_conv(x: str) -> bool
    Converts a string to boolean.
    
    """
    s = str(x).upper()
    if s == 'TRUE':
        return True
    if s == 'FALSE':
        return False

###############################################################################

def path_exists_and_not_empty(path):
    """path_exists_and_not_empty(path:str) -> boolean 
    Returns True if given path exists and it's not empty, otherwise returns 
    False.
    
    """
    if os.path.exists(path):
        for root, dirs, file_names in os.walk(path):
            break
        if len(file_names) > 0:
            return True
    return False

###############################################################################

def vtl_exists_in_folder(path):
    """vtl_exists_in_folder(path:str) -> boolean 
    Returns True if given path contains a *.vtl file, otherwise returns False.
    
    """
    for dirpath, dirname,filenames in os.walk(path):
        for f in filenames:
            ext = os.path.splitext(f)[1]
            if ext == ".vtl":
                return True
    return False

###############################################################################

def build_vtl_file(download_url, filename, version, tag, 
                   execute, showspreadsheetonly, embedWorkflow=True,
                   includeFullTree=False):
    log("build_vtl_file")
    try:
        basename = os.path.splitext(os.path.basename(filename))[0]
        if version != None:
            basename += "_%s_%s_%s_%s"%(version,tag,showspreadsheetonly,execute)
        basename += ".vtl"
        vtl_filename = os.path.join(download_url, basename)
        header = '<vtlink filename="%s" version="%s" execute="%s" showSpreadsheetOnly="%s" \
forceDB="%s" tag="%s"/>'%(os.path.abspath(filename),
              str(version),
              str(execute),
              str(showspreadsheetonly),
              str(False),
              str(tag))
    except Exception, e:
        log("Error: %s"%str(e))
    log("will open %s"%vtl_filename)
    log("vtlfile contents: %s"%header)
    f = open(vtl_filename, "w")
    f.write(header)
    f.close()
    return "run:"+ os.path.abspath(vtl_filename)

###############################################################################

def build_vtl_db(download_url, host, db_name, vt_id, version, port, tag, 
                   execute, showspreadsheetonly, embedWorkflow=True, 
                   includeFullTree=False):
    """build_download_vtl_request(host: str, db_name:str, vt_id: str, version: str,
                      port:str, tag: str, execute: bool,
                      showspreadsheetonly: bool)  -> str  """
    log("build_vtl_db")
    try:
        basename = "%s_%s_%s_%s_%s_%s_%s_%s_%s.vtl"%(host,
                                               db_name,
                                               port,
                                               vt_id,
                                               version,
                                               execute,
                                               embedWorkflow,
                                               includeFullTree,
                                               showspreadsheetonly)
        vtl_filename = os.path.join(download_url, basename)
        header = '<vtlink host="%s" database="%s" port="%s" vtid="%s" \
version="%s" execute="%s" showSpreadsheetOnly="%s" forceDB="%s" />'%(
              host,
              db_name,
              str(port),
              str(vt_id),
              str(version),
              str(execute),
              str(showspreadsheetonly),
              str(True))
    except Exception, e:
        log("Error: %s"%str(e))
    log("will open %s"%vtl_filename)
    log("vtlfile contents: %s"%header)
    f = open(vtl_filename, "w")
    f.write(header)
    f.close()
    return "run:"+ os.path.abspath(vtl_filename)

###############################################################################
def download(url,filename, folder=None):
    """download(url:string, filename: string) -> Boolean
    Downloads a binary file from url to filename and returns True (success)
    or False (failure)
    
    """
    try:
        furl = urllib2.urlopen(url)
        if filename is None and folder is not None:
            info = furl.info()
            re_filename = re.compile('attachment;filename=(.*vtl)')
            attach = info.dict['content-disposition']
            filename = os.path.join(folder,
                                    re_filename.match(attach).groups()[0])
            
        log("downloading file: " + filename)
        f = file(filename,'wb')
        f.write(furl.read())
        f.close()
        return True
    except Exception, e:
        log(str(e))
        return False
    
###############################################################################        

def download_as_text(url):
    """download_as_text(url: string) -> string
    Downloads a url as text. It will return None if it failed.
    
    """
    try:
        furl = urllib2.urlopen(url)
        s = furl.read()
        return s
    except:
        return None

###############################################################################

def build_download_vtl_request(download_url, host, db_name, vt_id, version, port, tag, 
                   execute, showspreadsheetonly, embedWorkflow=True, 
                   includeFullTree=False):
    """build_download_vtl_request(host: str, db_name:str, vt_id: str, version: str,
                      port:str, tag: str, execute: bool,
                      showspreadsheetonly: bool)  -> str
        This generates a piece of latex code containing the \href command and
        a \includegraphics command for each image generated.
    """
    
    url_params = "getvt=%s&db=%s&host=%s&port=%s&tag=%s&\
execute=%s&showspreadsheetonly=%s&embedWorkflow=%s&includeFullTree=%s" % (vt_id,
                                                    db_name,
                                                    host,
                                                    port,
                                                    urllib2.quote(tag),
                                                    execute,
                                                    showspreadsheetonly,
                                                    embedWorkflow,
                                                    includeFullTree)
    if version is not None:
        url_params += "&version=%s"%urllib2.quote(version)
    url_params = url_params.replace("%","\%")
    url = "%s?%s"%(download_url, url_params)
    
    return url    

###############################################################################

def _download_content(url, request, path_to_figures):
    """_download_images(url:string, request:string, path_to_figures:string) -> (Boolean, 
                                                                message)
    Downloads all images and pdf files listed in url and saves them to
    path_to_figures
    
    """ 
    website = url
    url = request
    try:
        page = download_as_text(url)
        # we will look for images and other files embedded in the html
        re_imgs = re.compile('<img[^>]*/>')
        re_src = re.compile('(.*src=")([^"]*)"')
        re_a = re.compile('<a[^>]*>[^<]*</a>')
        re_href = re.compile('(.*href=")([^"]*)"')
        images = re_imgs.findall(page)
        files = re_a.findall(page)
        failed = False
        msg = ''
        if len(images) > 0 or len(files) > 0:
            for i in images:
                pngfile = re_src.match(i).groups()[1]
                if not check_url(pngfile):
                    img = website + pngfile
                else:
                    img = pngfile
                    
                if not download(img, os.path.join(path_to_figures,
                                                  os.path.basename(img))):
                    msg += "Error when downloading image: %s. <return>" %img
                    failed = True
                        
            for f in files:
                otherfile = re_href.match(f).groups()[1]
                    
                if not check_url(otherfile):
                    filename = website + otherfile
                else:
                    filename = otherfile
                    
                if not download(filename, os.path.join(path_to_figures,
                                os.path.basename(filename))):
                    msg += "Error when downloading file: %s. <return>"%filename
                    failed = True
                        
            if not failed :
                return (True, "")
            else:
                return (False, msg)
        else:
            msg = "url: '%s' \n returned: %s" % (url,page.strip())
            return (False, msg)
            
    except Exception, e:
        return (False, str(e))
    
def build_vistrails_cmd_line_db(path_to_vistrails, env_for_vistrails, host, 
                                db_name, db_user, vt_id, version, port, 
                                path_to_figures, pdf=False, wgraph=False, 
                                tree=False):
    """ build_vistrails_cmd_line_db(path_to_vistrails: str, env_for_vistrails: str,
                                     host: str, db_name: str, vt_id: str, 
                                     version: str, path_to_figures: str,
                                     pdf:bool, wgraph:bool, tree: bool) -> str
        Build the command line to run vistrails with the given parameters.
    """
    #dump pdf
    if pdf:
        pdfoption = "-p"
    else:
        pdfoption = ""
    #user
    if db_user is not None and db_user != "":
        useroption = '-u %s'%db_user
    else:
        useroption = ""
    #dump tree and workflow graph
    if wgraph:
        graphoption = '-G "%s"'%os.path.abspath(path_to_figures)
    elif tree:
        graphoption = '-U "%s"'%os.path.abspath(path_to_figures)
    else:
        graphoption = '-e "%s"'%os.path.abspath(path_to_figures)
    #don't select a workflow
    if version is not None:
        voption = ":%s"%version
    else:
        voption = ''
        
    prefix = '%s "%s"'%(env_for_vistrails, path_to_vistrails)
    if path_to_vistrails.endswith(".py"):
        prefix = '%s python "%s"'%(env_for_vistrails, path_to_vistrails)
    
    cmd_line = '%s -b %s -t %s -f %s %s -r %s %s "%s%s" > \
vistrails_run.log' % (prefix,
                  graphoption,
                  host,
                  db_name,
                  useroption,
                  port,
                  pdfoption,
                  vt_id,
                  voption)
    return cmd_line

###############################################################################

def build_vistrails_cmd_line_file(path_to_vistrails, env_for_vistrails, filename, 
                                  version, path_to_figures, pdf=False, 
                                  wgraph=False, tree=False):
    """ build_vistrails_cmd_line_file(path_to_vistrails: str, 
                                      env_for_vostrails: str, filename: str,
                                      version: str, path_to_figures: str,
                                      pdf:bool, wgraph:bool, tree: bool) -> str
        Build the command line to run vistrails with the given parameters.
    """
    #dump pdf
    if pdf:
        pdfoption = "-p"
    else:
        pdfoption = ""
    #dump tree and workflow graph
    if wgraph:
        graphoption = '-G "%s"'%os.path.abspath(path_to_figures)
    elif tree:
        graphoption = '-U "%s"'%os.path.abspath(path_to_figures)
    else:
        graphoption = '-e "%s"'%os.path.abspath(path_to_figures)
    #don't select a workflow
    if version is not None:
        voption = ":%s"%version
    else:
        voption = ''
        
    prefix = '%s "%s"'%(env_for_vistrails, path_to_vistrails)
    if path_to_vistrails.endswith(".py"):
        prefix = '%s python "%s"'%(env_for_vistrails, path_to_vistrails)
        
    cmd_line = '%s -b %s %s "%s%s" > \
vistrails_run.log' % (prefix,
                      graphoption,
                      pdfoption,
                      os.path.abspath(filename),
                      voption)
    return cmd_line

###############################################################################

def generate_latex_db(is_local, download_url, host, db_name, vt_id, version, port, tag, 
                      execute, showspreadsheetonly, path_to_figures, 
                      graphics_options, embedWorkflow=True, 
                      includeFullTree=False):
    """generate_latex(host: str, db_name:str, vt_id: str, version: str,
                      port:str, tag: str, execute: bool,
                      showspreadsheetonly: bool, path_to_figures: str,
                      graphics_options: str, embedWorkflow: bool, 
                      includeFullTree:bool)  -> str
        This generates a piece of latex code containing the \href command and
        a \includegraphics command for each image generated.
    """
    if not is_local:
        if download_url is not None and download_url != "":
            url = build_download_vtl_request(download_url, host, db_name, vt_id, 
                                             version, port, tag, execute, 
                                             showspreadsheetonly, 
                                             embedWorkflow=embedWorkflow,
                                             includeFullTree=includeFullTree)
            href = "\href{%s}{" % url
    else:
        if download_url is not None and download_url != "":
            url = build_vtl_db(download_url, host, db_name, vt_id, 
                            version, port, tag, execute, 
                            showspreadsheetonly, embedWorkflow=embedWorkflow,
                            includeFullTree=includeFullTree)
            href = "\href{%s}{" % url
    ALLOWED_GRAPHICS = [".png", ".jpg", ".pdf"]
    images = []
    for root, dirs, file_names in os.walk(path_to_figures):
        for f in file_names:
            ext = os.path.splitext(f)[1]
            if ext in ALLOWED_GRAPHICS:
                images.append(f)
        break
    n = len(images)
    s = ''
    
    for f in images:
        filename = os.path.join(path_to_figures,f).replace("%","\%")
        if graphics_options:
            s += "\includegraphics[%s]{%s}\n" % (graphics_options, filename)
        else:
            s += "\includegraphics{%s}\n" % filename
    
    if download_url is not None and download_url != "":
        return href + s + "}"
    else:
        return s

###############################################################################

def generate_latex_file(download_url, vtfile, version, tag, 
                      execute, showspreadsheetonly, path_to_figures, 
                      graphics_options,embedWorkflow=True, 
                      includeFullTree=False):
    """generate_latex(host: str, db_name:str, vt_id: str, version: str,
                      port:str, tag: str, execute: bool,
                      showspreadsheetonly: bool, path_to_figures: str,
                      graphics_options: str)  -> str
        This generates a piece of latex code containing the \href command and
        a \includegraphics command for each image generated.
    """
    log("generate_latex_file")
    if download_url is not None and download_url != "":
        url = build_vtl_file(download_url, vtfile, version, tag, execute, 
                             showspreadsheetonly, embedWorkflow)
        href = "\href{%s}{" % url
        log(url)
    ALLOWED_GRAPHICS = [".png", ".jpg", ".pdf"]
    images = []
    for root, dirs, file_names in os.walk(path_to_figures):
        for f in file_names:
            ext = os.path.splitext(f)[1]
            if ext in ALLOWED_GRAPHICS:
                images.append(f)
        break
    n = len(images)
    s = ''
    for f in images:
        filename = os.path.join(path_to_figures,f).replace("%","\%")
        if graphics_options:
            s += "\includegraphics[%s]{%s}\n" % (graphics_options, filename)
        else:
            s += "\includegraphics{%s}\n" % filename
    
    if download_url is not None and download_url != "":
        return href + s + "}"
    else:
        return s

###############################################################################

def generate_latex_error(error_msg):
    """ generate_latex_error(error_msg: str) -> str
        this generates a piece of latex code with an error message.
    """
    error_msg = error_msg.replace("\n", "\\MessageBreak ")
    s = """\\PackageError{vistrails}{ An error occurred when executing vistrails. \\MessageBreak
%s
}{}""" % error_msg
    return s

###############################################################################

def run_vistrails_locally_db(path_to_vistrails, env_for_vistrails, host, db_name, 
                             db_user, vt_id,
                             version, port, path_to_figures, build_always=False,
                             tag='', execute=False, showspreadsheetonly=False,
                             pdf=False, embedWorkflow=True, 
                             includeFullTree=False):
    """run_vistrails_locally_db(path_to_vistrails: str, host: str,
                             db_name: str, vt_id: str, version: str, port: str,
                             path_to_figures: str) -> tuple(bool, str)
        Run vistrails and returns a tuple containing a boolean saying if it was
        successful or not and the latex code.
    """
    v = version
    if tag != '':
        v = tag
    cmd_line = build_vistrails_cmd_line_db(path_to_vistrails, env_for_vistrails, 
                                           host, db_name, db_user, vt_id,
                                           v, port, path_to_figures, pdf)
    log("run_vistrails_locally_db")
    log("cmdline: %s"%cmd_line)

    if build_always:
        #force to remove the folder so we avoid stale results
        if os.path.exists(path_to_figures):
            shutil.rmtree(path_to_figures)
            
    if not os.path.exists(path_to_figures):
        os.makedirs(path_to_figures)
        
    if build_always or not path_exists_and_not_empty(path_to_figures):
        result = os.system(cmd_line)
        if result != 0:
            shutil.rmtree(path_to_figures)
            msg = "See vistrails.log and vistrails_run.log for more information."
            return (False, generate_latex_error(msg))

    return (True, generate_latex_db(True,os.getcwd(), host, db_name, vt_id, version, port, tag,
                                    execute, showspreadsheetonly, 
                                    path_to_figures, graphics_options, 
                                    embedWorkflow, includeFullTree))

###############################################################################

def run_vistrails_locally_file(path_to_vistrails, env_for_vistrails, filename, 
                               version, path_to_figures, build_always=False,
                               tag='', execute=False, showspreadsheetonly=False,
                               pdf=False, embedWorkflow=True, 
                               includeFullTree=False):
    """run_vistrails_locally_file(path_to_vistrails: str, filename: str,
                                  version: str, path_to_figures: str,
                                  build_always:bool, tag:str, execute:bool,
                                  showspreadsheetonly:bool, pdf:bool) -> 
                                                               tuple(bool, str)
        Run vistrails and returns a tuple containing a boolean saying if it was
        successful or not and the latex code.
    """
    v = version
    if tag != '':
        v = tag
    cmd_line = build_vistrails_cmd_line_file(path_to_vistrails, env_for_vistrails,
                                             filename, v, path_to_figures, 
                                             pdf)
    log("run_vistrails_locally_file")
    log("cmdline: %s"%cmd_line)
    if build_always:
        #force to remove the folder so we avoid stale results
        if os.path.exists(path_to_figures):
            shutil.rmtree(path_to_figures)
            
    if not os.path.exists(path_to_figures):
        os.makedirs(path_to_figures)
                
    if build_always or not path_exists_and_not_empty(path_to_figures):
        result = os.system(cmd_line)
        if result != 0:
            shutil.rmtree(path_to_figures)
            msg = "See vistrails.log and vistrails_run.log for more information."
            return (False, generate_latex_error(msg))
    log("will generate latex")
    try:
        return (True, generate_latex_file(os.path.dirname(os.path.abspath(filename)), 
                                      filename, version, tag,
                                      execute, showspreadsheetonly,
                                      path_to_figures, graphics_options,
                                      embedWorkflow, includeFullTree))
    except Exception, e:
        log("Error: %s"%str(e))
###############################################################################

def get_vt_graph_locally_db(path_to_vistrails, env_for_vistrails, host, db_name,
                            db_user, vt_id, port, path_to_figures, 
                            build_always=False, pdf=False,
                            embedWorkflow=True, includeFullTree=False):
    """get_vt_graph_locally_db(path_to_vistrails: str, host: str,
                             db_name: str, vt_id: str, port: str,
                             path_to_figures: str, build_always: bool,
                             pdf:bool) -> tuple(bool, str)
        Run vistrails for loading a vistrail and dump the tree to a file and 
        returns a tuple containing a boolean saying if it was
        successful or not and the latex code.
    """
    cmd_line = build_vistrails_cmd_line_db(path_to_vistrails, env_for_vistrails, 
                                           host, db_name, db_user, vt_id,
                                           None, port, path_to_figures, pdf, False,
                                           True)
    log("get_vt_graph_locally_db")
    log("cmdline: %s"%cmd_line)
    if build_always:
        #force to remove the folder so we avoid stale results
        if os.path.exists(path_to_figures):
            shutil.rmtree(path_to_figures)
            
    if not os.path.exists(path_to_figures):
        os.makedirs(path_to_figures)
    
    if build_always or not path_exists_and_not_empty(path_to_figures):
        result = os.system(cmd_line)
        if result != 0:
            os.rmdir(path_to_figures)
            msg = "See vistrails.log and vistrails_run.log for more information."
            return (False, generate_latex_error(msg))

    return (True, generate_latex_db(True, os.getcwd(), host, db_name, vt_id, None, port, '',
                                 False, False,
                                 path_to_figures, graphics_options,
                                 embedWorkflow, includeFullTree))

###############################################################################

def get_vt_graph_locally_file(path_to_vistrails, env_for_vistrails, filename,
                              path_to_figures, build_always=False, pdf=False,
                              embedWorkflow=True, includeFullTree=False):
    """get_vt_graph_locally_file(path_to_vistrails: str, env_for_vistrails: str,
                                 filename: str, version: str, 
                                 path_to_figures: str,build_always: bool,
                                 pdf:bool) -> tuple(bool, str)
        Run VisTrails to load a workflow and dump the graph to a file and 
        returns a tuple containing a boolean saying whether it was
        successful and the latex code.
    """
    cmd_line = build_vistrails_cmd_line_file(path_to_vistrails, env_for_vistrails, 
                                             filename, None, path_to_figures, 
                                             pdf, False, True)
    log("get_vt_graph_locally_file")
    log("cmdline: %s"%cmd_line)
    
    if build_always:
        #force to remove the folder so we avoid stale results
        if os.path.exists(path_to_figures):
            shutil.rmtree(path_to_figures)
            
    if not os.path.exists(path_to_figures):
        log("  creating images folder")
        os.makedirs(path_to_figures)
        
    if build_always or not path_exists_and_not_empty(path_to_figures):
        log("  folder was empty or forcing execution")
        result = os.system(cmd_line)
        if result != 0:
            os.rmdir(path_to_figures)
            msg = "See vistrails.log and vistrails_run.log for more information."
            return (False, generate_latex_error(msg))
    else:
        log("  found cached images")
        
    return (True, generate_latex_file(os.path.dirname(os.path.abspath(filename)), 
                                      filename, None, '', False, 
                                      False, path_to_figures, 
                                      graphics_options, embedWorkflow, 
                                      includeFullTree))    

###############################################################################    

def get_wf_graph_locally_db(path_to_vistrails, env_for_vistrails, host, db_name,
                            db_user, vt_id, version, port, path_to_figures, 
                            build_always=False, tag='', pdf=False,
                            embedWorkflow=True, includeFullTree=False):
    """get_wf_graph_locally_db(path_to_vistrails: str, host: str,
                             db_name: str, vt_id: str, version: str, port: str,
                             path_to_figures: str,build_always: bool,
                             tag: str, pdf:bool) -> tuple(bool, str)
        Run vistrails for loading a workflow and dump the graph to a file and 
        returns a tuple containing a boolean saying if it was
        successful or not and the latex code.
    """
    v = version
    if tag != '':
        v = tag
    cmd_line = build_vistrails_cmd_line_db(path_to_vistrails, env_for_vistrails, 
                                           host, db_name, db_user, vt_id,
                                           v, port, path_to_figures, pdf, 
                                           True, False)
    log("get_wf_graph_locally_db")
    log("cmdline: %s"%cmd_line)
    if build_always:
        #force to remove the folder so we avoid stale results
        if os.path.exists(path_to_figures):
            shutil.rmtree(path_to_figures)
            
    if not os.path.exists(path_to_figures):
        log("  creating images folder")
        os.makedirs(path_to_figures)
        
    if build_always or not path_exists_and_not_empty(path_to_figures):
        log("  folder was empty or forcing execution")
        result = os.system(cmd_line)
        if result != 0:
            os.rmdir(path_to_figures)
            msg = "See vistrails.log for more information."
            return (False, generate_latex_error(msg))
    else:
        log("  found cached images")
        
    return (True, generate_latex_db(True, os.getcwd(), host, db_name, vt_id, version, 
                                    port, tag, execute, showspreadsheetonly,
                                    path_to_figures, graphics_options,
                                    embedWorkflow, includeFullTree))

###############################################################################

def get_wf_graph_locally_file(path_to_vistrails, env_for_vistrails, filename,
                          version, path_to_figures, build_always=False,
                          tag='', pdf=False, embedWorkflow=True, 
                          includeFullTree=False):
    """get_wf_graph_locally_file(path_to_vistrails: str, env_for_vistrails: str,
                                 filename: str, version: str, 
                             path_to_figures: str,build_always: bool,
                             tag: str, pdf:bool) -> tuple(bool, str)
        Run VisTrails to load a workflow and dump the graph to a file and 
        returns a tuple containing a boolean saying whether it was
        successful and the latex code.
    """
    v = version
    if tag != '':
        v = tag
    cmd_line = build_vistrails_cmd_line_file(path_to_vistrails, env_for_vistrails, 
                                             filename, v, path_to_figures, 
                                             pdf, True, False)
    log("get_wf_graph_locally_file")
    log("cmdline: %s"%cmd_line)
    if build_always:
        #force to remove the folder so we avoid stale results
        if os.path.exists(path_to_figures):
            shutil.rmtree(path_to_figures)
            
    if not os.path.exists(path_to_figures):
        log("  creating images folder")
        os.makedirs(path_to_figures)
        
    if build_always or not path_exists_and_not_empty(path_to_figures):
        log("  folder was empty or forcing execution")
        result = os.system(cmd_line)
        log("  after executing: %s"%result)
        if result != 0:
            os.rmdir(path_to_figures)
            msg = "See vistrails.log and vistrails_run.log for more information."
            return (False, generate_latex_error(msg))
    else:
        log("  found cached images")
    log("   about to return")    
    return (True, generate_latex_file(os.path.dirname(os.path.abspath(filename)), 
                                      filename, version, tag, execute, 
                                      showspreadsheetonly, path_to_figures, 
                                      graphics_options, embedWorkflow, 
                                      includeFullTree))    

###############################################################################

def run_vistrails_remotely(path_to_vistrails, download_url, host, db_name, vt_id,
                           version, port, path_to_figures, build_always=False,
                           tag='', execute=False, showspreadsheetonly=False,
                           pdf=False, embedWorkflow=True, 
                           includeFullTree=False):
    """run_vistrails_remotely(path_to_vistrails: str, download_url: str host: str,
                              db_name: str, vt_id: str, version: str, port: str,
                              path_to_figures: str, build_always: bool,
                              tag:str, execute: bool, showspreadsheetonly: bool,
                              pdf: bool, embedWorkflow:bool, 
                              includeFullTree:bool)
                                   -> tuple(bool, str)
        Call vistrails remotely to execute a workflow and returns a tuple 
        containing a boolean saying whether it was successful and the latex 
        code.
    """ 
    log("run_vistrails_remotely")
    if build_always:
        #force to remove the folder so we avoid stale results
        if os.path.exists(path_to_figures):
            shutil.rmtree(path_to_figures)
            
    if not path_exists_and_not_empty(path_to_figures) or build_always:
        if not os.path.exists(path_to_figures):
            os.makedirs(path_to_figures)
        
        if check_url(path_to_vistrails):
            website = "://".join(urlparse(path_to_vistrails)[:2])
            request = "?host=%s&db=%s&vt=%s&version=%s&port=%s&pdf=%s" % (host,
                                                                   db_name,
                                                                   vt_id,
                                                                   urllib2.quote(version),
                                                                   port,
                                                                   pdf)
            url = path_to_vistrails + request
            log("will download from: " + url)
            
            (result, msg) = _download_content(website, url, path_to_figures)
            if result == True:
                log("success")
                return (result, generate_latex_db(False, download_url, host, db_name, vt_id, 
                                               version, port, tag, execute,
                                               showspreadsheetonly,
                                               path_to_figures, 
                                               graphics_options,
                                               embedWorkflow, includeFullTree))
            else:
                log("Error: " + msg)
                return (result, generate_latex_error(msg))
        else:
            msg = "Invalid url: %s" % path_to_vistrails
            log("Error: " + msg)
            return (False, generate_latex_error(msg))
    else:
        log("using cached files")
        return (True, generate_latex_db(False, download_url, host, db_name, vt_id, 
                                     version, port, tag, execute, 
                                     showspreadsheetonly,
                                     path_to_figures, graphics_options,
                                     embedWorkflow, includeFullTree))
                
###############################################################################

def get_vt_graph_remotely(path_to_vistrails, download_url, host, db_name, vt_id,
                          port, path_to_figures, build_always=False, pdf=False,
                          embedWorkflow=True, includeFullTree=False):
    """get_vt_graph_remotely(path_to_vistrails: str, download_url: str, host: str,
                              db_name: str, vt_id: str, port: str,
                              path_to_figures: str, build_always: bool, pdf: bool)
                                   -> tuple(bool, str)
        Get the version tree image of a vistrail and returns a tuple containing 
        a boolean saying whether it was successful and the latex code.
    """    
    log("get_vt_graph_remotely")
    if build_always:
        #force to remove the folder so we avoid stale results
        if os.path.exists(path_to_figures):
            shutil.rmtree(path_to_figures)
            
    if not path_exists_and_not_empty(path_to_figures) or build_always:
        if not os.path.exists(path_to_figures):
            os.makedirs(path_to_figures)
        
        if check_url(path_to_vistrails):
            website = "://".join(urlparse(path_to_vistrails)[:2])
            request = "?host=%s&db=%s&vt=%s&port=%s&pdf=%s&showtree=True" % (host,
                                                                   db_name,
                                                                   vt_id,
                                                                   port,
                                                                   pdf)
            url = path_to_vistrails + request
            log("will download from: " + url)
            
            (result, msg) = _download_content(website, url, path_to_figures)
            if result == True:
                log("success")
                return (result, generate_latex_db(False, download_url, host, db_name, 
                                                  vt_id, None, 
                                                  port, '', False,
                                                  False,
                                                  path_to_figures, 
                                                  graphics_options,
                                                  embedWorkflow, includeFullTree))
            else:
                log("Error: " + msg)
                return (result, generate_latex_error(msg))
        else:
            msg = "Invalid url: %s" % path_to_vistrails
            log("Error: " + msg)
            return (False, generate_latex_error(msg))
    else:
        log("using cached files")
        return (True, generate_latex_db(False, download_url, host, db_name, vt_id, 
                                     None, port, '', 
                                     False, False,
                                     path_to_figures, graphics_options,
                                     embedWorkflow, includeFullTree))
        
###############################################################################

def get_wf_graph_remotely(path_to_vistrails, download_url, host, db_name, vt_id,
                           version, port, path_to_figures, build_always=False, 
                           tag='', pdf=False, embedWorkflow=True, 
                           includeFullTree=False):
    """get_wf_graph_remotely(path_to_vistrails: str, download_url:str, host: str,
                              db_name: str, vt_id: str, version: str, port: str,
                              path_to_figures: str, build_always: bool, 
                              tag:str, pdf: bool) -> tuple(bool, str)
        Get the graph of a workflow and returns a tuple containing a boolean 
        saying whether it was successful and the latex code.
    """
    log("get_wf_graph_remotely") 
    
    if build_always:
        #force to remove the folder so we avoid stale results
        if os.path.exists(path_to_figures):
            shutil.rmtree(path_to_figures)
            
    if not path_exists_and_not_empty(path_to_figures) or build_always:
        if not os.path.exists(path_to_figures):
            os.makedirs(path_to_figures)
        
        if check_url(path_to_vistrails):
            website = "://".join(urlparse(path_to_vistrails)[:2])
            request = "?host=%s&db=%s&vt=%s&version=%s&port=%s&pdf=%s&showworkflow=True" % (host,
                                                                   db_name,
                                                                   vt_id,
                                                                   urllib2.quote(version),
                                                                   port,
                                                                   pdf)
            url = path_to_vistrails + request
            log("will download from: " + url)
            
            (result, msg) = _download_content(website, url, path_to_figures)
            if result == True:
                log("success")
                return (result, generate_latex_db(False, download_url, host, db_name, 
                                               vt_id, version, 
                                               port, tag, False,
                                               False,
                                               path_to_figures, 
                                               graphics_options,
                                               embedWorkflow, includeFullTree))
            else:
                log("Error: " + msg)
                return (result, generate_latex_error(msg))
        else:
            msg = "Invalid url: %s" % path_to_vistrails
            log("Error: " + msg)
            return (False, generate_latex_error(msg))
    else:
        log("using cached files")
        return (True, generate_latex_db(False, download_url, host, db_name, vt_id, 
                                     version, port, tag, 
                                     False, False,
                                     path_to_figures, graphics_options,
                                     embedWorkflow, includeFullTree))
            
###############################################################################

def check_path(path):
    """check_path(path:str) -> bool
    Checks if it's a valid system path.
    If path is valid, we will update it to be a realpath.
    
    """
    result = False
    new_path = os.path.realpath(path)
    if os.path.isfile(new_path):
        path = new_path
        result = True
    else:
        result = False
    return result

###############################################################################

def check_url(url):
        try:
            p = urlparse(url)
            h = HTTP(p[1])
            h.putrequest('HEAD', p[2])
            h.endheaders()
            if h.getreply()[0] == 200:
                return True
            else:
                return False
        except Exception, e:
            log(str(e))
            return False

###############################################################################

options_file = None
try:
    options_file = open(sys.argv[1])
except IndexError:
    usage()
    
if debug:
    logger = logging.getLogger("VisTrailsLatex")
    handler = logging.FileHandler('vistrails.log')
    handler.setFormatter(logging.Formatter('VisTrailsLatex - %(asctime)s %(message)s'))
    handler.setLevel(logging.DEBUG)
    logger.setLevel(logging.DEBUG)
    logger.addHandler(handler)
    log("***********************************")
    log("********* SESSION START ***********")
    
lines = options_file.readlines()
path_to_vistrails = None
download_url = None
env_for_vistrails = None
host = None
db_name = None
db_user = None
vt_id = None
filename = None
version = None
graphics_options = None
build_always = False
port = '3306'
version_tag = ''
showspreadsheetonly = False
execute = False
pdf = False
wgraph = False
tree = False
getvtl = False
embedWorkflow=True
includeFullTree=False
for line in lines:
    args = line.split("=")
    if len(args) > 2:
        args[1] = "=".join(args[1:])
    if args[0] == "path":
        path_to_vistrails = args[1].strip(" \n")
    elif args[0] == "env":
        env_for_vistrails = args[1].strip(" \n")
    elif args[0] == "download":
        download_url = args[1].strip(" \n")
    elif args[0] == "host":
        host = args[1].strip(" \n")
    elif args[0] == "db":
        db_name = args[1].strip(" \n")
    elif args[0] == "user":
        db_user = args[1].strip(" \n")
    elif args[0] == "vtid":
        vt_id = args[1].strip(" \n")
    elif args[0] == "filename":
        filename = args[1].strip(" \n")
    elif args[0] == "version":
        version = args[1].strip(" \n")
    elif args[0] == "port":
        port = args[1].strip(" \n")
    elif args[0] == "buildalways":
        build_always = bool_conv(args[1].strip(" \n"))
    elif args[0] == "tag":
        version_tag = args[1].strip(" \n")
    elif args[0] == "execute":
        execute = bool_conv(args[1].strip(" \n"))
    elif args[0] == "showspreadsheetonly":
        showspreadsheetonly = bool_conv(args[1].strip(" \n"))
    elif args[0] == 'pdf':
        pdf = bool_conv(args[1].strip(" \n"))
    elif args[0] == 'workflow':
        wgraph = bool_conv(args[1].strip(" \n"))
    elif args[0] == 'tree':
        tree = bool_conv(args[1].strip(" \n"))
    elif args[0] == 'getvtl':
        getvtl = bool_conv(args[1].strip(" \n"))
    elif args[0] == 'embedworkflow':
        embedWorkflow = bool_conv(args[1].strip(" \n"))
    elif args[0] == 'includefulltree':
        includeFullTree = bool_conv(args[1].strip(" \n"))
    elif args[0] == "other":
        graphics_options = args[1].strip(" \n")

if showspreadsheetonly:
    execute = True
# then we use the combination host_db_name_port_vt_id_version or
# filename_version to create a unique folder.

# TODO: Maybe we should use a hash of this. For now let's keep it
# legible.
out_type = "png"
if pdf:
    out_type = 'pdf'
if filename is not None:
    path_to_figures = os.path.join("vistrails_images",
                                   "%s_%s_%s" % (filename,
                                                 version,
                                                 out_type))
    if tree:
        #no need to encode version
        path_to_figures = os.path.join("vistrails_images",
                                       "%s_%s" % (filename, out_type))
    elif wgraph:
        path_to_figures = os.path.join("vistrails_images",
                                       "%s_%s_%s_graph" % (filename,
                                                           version,
                                                           out_type)) 
else:
    path_to_figures = os.path.join("vistrails_images",
                               "%s_%s_%s_%s_%s_%s" % (host, db_name, port,
                                                   vt_id,
                                                   version,
                                                   out_type))    
    if tree:
        #no need to encode version
        path_to_figures = os.path.join("vistrails_images",
                                       "%s_%s_%s_%s_%s" % (host, db_name, port,
                                                           vt_id,
                                                           out_type)) 
    elif wgraph:
        path_to_figures = os.path.join("vistrails_images",
                                       "%s_%s_%s_%s_%s_%s_graph" % (host, db_name, port,
                                                                    vt_id,
                                                                    version,
                                                                    out_type))    
# if the path_to_vistrails point to a file that exists on disk, we will use
# it, else let's assume it's a url (we still check if the url is valid inside
# the run_vistrails_remotely function)
log("path_to_figures: %s"%path_to_figures)
if check_path(path_to_vistrails) and filename is None: #run locally
    if tree:
        # we don't need to actually run the workflow, we just get the
        # tree
        log("will run get_vt_graph_locally_db")
        result, latex = get_vt_graph_locally_db(path_to_vistrails, 
                                                env_for_vistrails, host, db_name,
                                                db_user,
                                                vt_id, port, path_to_figures,
                                                build_always, pdf, embedWorkflow,
                                                includeFullTree)
    elif wgraph:
        # we don't need to actually run the workflow, we just get the
        # workflow graph
        log("will run get_wf_graph_locally_db")
        result, latex = get_wf_graph_locally_db(path_to_vistrails,
                                                env_for_vistrails, host, db_name,
                                                db_user,
                                                vt_id, version, port, path_to_figures,
                                                build_always, version_tag, pdf,
                                                embedWorkflow, includeFullTree)
    else:    
        result, latex = run_vistrails_locally_db(path_to_vistrails, 
                                                 env_for_vistrails, host, db_name,
                                                 db_user,
                                                 vt_id, version, port, path_to_figures,
                                                 build_always, version_tag, execute,
                                                 showspreadsheetonly, pdf,
                                                 embedWorkflow, includeFullTree)
elif check_path(path_to_vistrails) and filename is not None: #run locally
    if tree:
        # we don't need to actually run the workflow, we just get the
        # tree
        result, latex = get_vt_graph_locally_file(path_to_vistrails, 
                                                  env_for_vistrails, filename,
                                                  path_to_figures,
                                                  build_always, pdf,
                                                  embedWorkflow, includeFullTree)
    elif wgraph:
        # we don't need to actually run the workflow, we just get the
        # workflow graph
        log("will run get_wf_graph_locally_file")
        result, latex = get_wf_graph_locally_file(path_to_vistrails, 
                                                  env_for_vistrails, filename,
                                                  version, path_to_figures,
                                                  build_always, version_tag, pdf,
                                                  embedWorkflow, includeFullTree)
    else:    
        result, latex = run_vistrails_locally_file(path_to_vistrails, 
                                                   env_for_vistrails, filename,
                                                   version, path_to_figures,
                                                   build_always, version_tag, 
                                                   execute, showspreadsheetonly,
                                                   pdf,embedWorkflow, 
                                                   includeFullTree)
elif (not build_always or
      (build_always and check_url(path_to_vistrails))): #run from the web
    if tree:
        result, latex = get_vt_graph_remotely(path_to_vistrails, download_url,
                                              host, db_name,
                                              vt_id, port, path_to_figures,
                                              build_always, pdf, embedWorkflow,
                                              includeFullTree)
    elif wgraph:
        result, latex = get_wf_graph_remotely(path_to_vistrails, download_url,
                                              host, db_name,
                                              vt_id, version, port, path_to_figures,
                                              build_always,version_tag, pdf,
                                              embedWorkflow, includeFullTree)
    else:
        result, latex = run_vistrails_remotely(path_to_vistrails, download_url,
                                               host, db_name,
                                               vt_id, version, port, path_to_figures,
                                               build_always, version_tag, execute,
                                               showspreadsheetonly,pdf,
                                               embedWorkflow, includeFullTree)
    #download vtl file
    if getvtl:
        if (not build_always and not vtl_exists_in_folder(path_to_figures) or
            build_always):
                url = build_download_vtl_request(download_url, host, db_name, 
                                                 vt_id, version, port, version_tag, 
                                                 execute, showspreadsheetonly, 
                                                 embedWorkflow=embedWorkflow, 
                                                 includeFullTree=includeFullTree)
                log("get_vtl %s"%url)
                if download(url, filename=None, folder=path_to_figures) == False:
                    log("Error when downloading vtl to %s"%path_to_figures)
        
                
else:
    result, latex = (False, 
                     generate_latex_error("It is possible that %s is not a valid \
url nor a valid path to vistrails.py or that you don't have an internet connection \
and some workflows have the buildalways option. If you already have cached files, \
try removing the buildalways option from vistrails latex command" %\
                     (path_to_vistrails)))
    
# the printed answer will be included inline by the latex compiler.
print latex
if result == True:
    # we will also create a temporary file that can be used to include the
    # images directly
    if not os.path.isdir('cached'):
        if os.path.exists('cached'):
            print generate_latex_error("cached exists and it is not a folder")
            sys.exit(1)
        else:
            os.mkdir('cached')
    if tree:
        texbasename = "%s_%s_%s_%s_%s.tex" % (host, db_name, port, vt_id,out_type)
    elif wgraph:
        texbasename = "%s_%s_%s_%s_%s_%s_graph.tex" % (host, db_name, port, vt_id,
                                                    version, out_type)
    else:
        texbasename = "%s_%s_%s_%s_%s_%s.tex" % (host, db_name, port, vt_id, 
                                              version, out_type)
    texfilename = os.path.join('cached', texbasename)
    texfile = open(texfilename, 'w')
    texfile.write(latex)
    texfile.close()
    log("********** SESSION END ************")
    log("***********************************")
    sys.exit(0)
else:
    log("********** SESSION END ************")
    log("***********************************")
    sys.exit(1)

